Removal of the Tachyons from the Fermionic Sector of the Quadratic ZX Action for the Exotic Model (E8)

This paper contains an encouraging result for the development of the Exotic Model (the `XM'). The XM is made from the Supersymmetric Standard Model (the `SSM') by coupling it to the `Exotic Invariant'. This rather unique `Exotic Invariant' is suggested by the detailed form of the SSM, combined with the detailed form of the BRS cohomology of SUSY. The motivation for examining the XM is that the usual SSM has some well-known, and serious, problems in its generally accepted, but unsatisfactory, SUSY breaking mechanism. That mechanism is based on the spontaneous breaking of SUSY. The Exotic Model avoids all of these problems, easily, because its SUSY splitting mechanism does not use, or need, any kind of spontaneous breaking of SUSY. The XM contains a mechanism for SUSY mass splitting because the addition of the Exotic Invariant modifies the algebra of SUSY. This paper is E8 in a series of papers denoted En, n= 1,2, ... all devoted to the XM. There is a lot of work still required to elucidate how the XM functions, and to see if the XM is really a viable alternative to the SSM. The first crucial question, raised in E7, is whether it is possible to constrain the initial XM action, so that the result excludes tachyonic excitations at tree level. If the XM is to be a viable theory, it is essential to first remove the tachyonic excitations, in a sensible way, from the fermionic and the bosonic sectors of the quadratic ZX action. This paper E8 explains how to remove the tachyons from the basic fermionic `ZX sector' at tree level. There are four fermion fields in this ZX sector. The removal requires that all of these fields have the same mass. This result is shown using a Mathematica notebook, which is issued with this paper.

==> anc/E8-MathDec9Final.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    251559,       5674]
NotebookOptionsPosition[    232328,       5203]
NotebookOutlinePosition[    233188,       5233]
CellTagsIndexPosition[    233145,       5230]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "C:\\Users\\Jadix\\Desktop\\E8Final\\E8-MathDec9Final.nb\n\nTHIS MATHEMATICA \
NOTEBOOK DISCUSSES THE FERMION PROPAGATORS IN THE ZX SECTOR OF THE XM.  IT IS \
EXPLAINED IN MORE DETAIL IN THE PAPER E8, WHICH IS ENTITLED  ``Removal of the \
Tachyons from the Fermionic Sector of the Quadratic ZX Action for the Exotic \
Model (E8)\[CloseCurlyDoubleQuote]  THIS NOTEBOOK TAKES APPROXIMATELY 100 \
SECONDS TO RUN.  \n\nIn this notebook we will calculate the propagators for \
the fermions in the ZX sector.  The comments  in this notebook will try to \
explain how the calculations in this notebook work. \n\nWe start out with a \
generic Lagrangian, based on E7, with factors ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "i"], "  ", "and", "  "}], TraditionalForm]],
  ExpressionUUID->"ee80c787-d74e-4555-8a2e-90cd9fa784ed"],
 "masses ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "i"], TraditionalForm]],ExpressionUUID->
  "6578849d-f49d-45be-84ae-fd444edda8ba"],
 " and source parameters ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "i"], TraditionalForm]],ExpressionUUID->
  "69e5cea6-acf6-43c3-a90b-265579ba9eec"],
 ".   The 16 propagators ",
 Cell[BoxData[
  FormBox[
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(n\)]\)\>\"", " ", "which", 
    " ", "we", " ", "write", " ", "here", " ", "as"}], TraditionalForm]],
  ExpressionUUID->"4f658785-ff56-4deb-a6b9-b6df4a97d5bf"],
 " \[OpenCurlyDoubleQuote]propn\[CloseCurlyDoubleQuote],  are calculated.  \
They are introduced through the \[OpenCurlyDoubleQuote]shifts\
\[CloseCurlyQuote], which also have some parameters ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "i"], TraditionalForm]],ExpressionUUID->
  "bb7f7c85-1319-4cbe-8c2d-d8b5e12afb92"],
 ".  The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "i"], " "}], TraditionalForm]],ExpressionUUID->
  "9ee3b7c4-361f-486c-8b13-5690d1edff49"],
 "have no physical meaning--they are included just to keep the dimensions of \
propn to minus two, in mass terms, and the results we obtain reflect that.  \
This notebook arises from, and uses similar notation to, a notebook which \
deals with  the BRS cohomology in some detail. That notebook will be used for \
paper E9.  The fermionic Lagrangian here is  named \
\[OpenCurlyDoubleQuote]quadfermionlagrangian\[CloseCurlyDoubleQuote], and it \
consists of a number of pieces labelled with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", 
     RowBox[{"i", " "}]], " ", "and", " ", 
    SubscriptBox["m", "i"]}], TraditionalForm]],ExpressionUUID->
  "d2eb8887-5d05-4df4-ac28-d7aafbdd3171"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "i"], TraditionalForm]],ExpressionUUID->
  "ad8a74a0-e9dd-4b22-b1af-23da5bae827b"],
 ".   Supersymmetry imposes relations between these parameters, and tachyon \
removal will impose more relations between them.  The story of how these \
combine is reserved for the papers E9 and E10, now in preparation. In this \
notebook we are concerned, mostly, with tachyon removal, and the constraints \
it imposes on the parameters.  "
}], "Title",
 CellChangeTimes->{{3.971110047382679*^9, 3.9711100754204035`*^9}, {
   3.9711566645140257`*^9, 3.971156743286578*^9}, 3.97115774110494*^9, {
   3.971160127801505*^9, 3.9711601326645393`*^9}, {3.9711602510375185`*^9, 
   3.971160251794465*^9}, {3.971161522372865*^9, 3.9711615236829414`*^9}, {
   3.971161747379168*^9, 3.9711617555880136`*^9}, {3.9711618111838293`*^9, 
   3.971161830315673*^9}, {3.971161867135495*^9, 3.971161875392169*^9}, 
   3.9711681257193356`*^9, {3.971170362020052*^9, 3.971170362709915*^9}, {
   3.9711770066623406`*^9, 3.9711770318041306`*^9}, {3.971189218860656*^9, 
   3.97118922070584*^9}, {3.971245909237768*^9, 3.971245914495408*^9}, 
   3.9712467623052745`*^9, {3.971246815942906*^9, 3.971246844223633*^9}, {
   3.971251709444336*^9, 3.971251710215743*^9}, {3.971254897905473*^9, 
   3.9712548987087116`*^9}, {3.9712669143184395`*^9, 
   3.9712669153477325`*^9}, {3.9712884179584503`*^9, 3.971288422529949*^9}, {
   3.9713279263133307`*^9, 3.971328369172704*^9}, {3.971338096437381*^9, 
   3.971338097352502*^9}, {3.971357444494812*^9, 3.9713575256078053`*^9}, {
   3.9713713500628996`*^9, 3.9713713510726147`*^9}, {3.9713783342036667`*^9, 
   3.971378430719036*^9}, {3.9714146203443003`*^9, 3.9714146385606794`*^9}, {
   3.9714375737805915`*^9, 3.9714375791132016`*^9}, {3.9714880985482283`*^9, 
   3.9714881221139803`*^9}, {3.9714881838860793`*^9, 
   3.9714881898913965`*^9}, {3.971511633357439*^9, 3.9715116340108767`*^9}, {
   3.9715633615035014`*^9, 3.9715633686723413`*^9}, {3.9716001015217104`*^9, 
   3.971600102066302*^9}, {3.971631979700346*^9, 3.971631980148219*^9}, {
   3.9716711331236477`*^9, 3.9716715458821363`*^9}, {3.9716848246883287`*^9, 
   3.9716848255409317`*^9}, {3.9716937844110684`*^9, 
   3.9716937855807543`*^9}, {3.9716994956816707`*^9, 
   3.9716996019253087`*^9}, {3.9717216546656504`*^9, 
   3.9717216549843206`*^9}, {3.9717552539690847`*^9, 
   3.9717552550699286`*^9}, {3.9717801318452363`*^9, 
   3.9717801875334363`*^9}, {3.971783565572607*^9, 3.971783566036056*^9}, {
   3.971785160826089*^9, 3.9717851659039087`*^9}, {3.9719407981285567`*^9, 
   3.971940801852061*^9}, {3.9719532988836317`*^9, 3.9719533089932566`*^9}, 
   3.9719572173355474`*^9, {3.972023061196904*^9, 3.972023061934914*^9}, {
   3.972023422115841*^9, 3.9720237163413982`*^9}, {3.9720237550844502`*^9, 
   3.972023976026472*^9}, {3.972025642404068*^9, 3.97202569901431*^9}, {
   3.9720257819609647`*^9, 3.9720257903279037`*^9}, {3.972027434004141*^9, 
   3.9720274410323305`*^9}, {3.97210682525752*^9, 3.972106838293807*^9}, {
   3.972106869735487*^9, 3.97210731131126*^9}, {3.9721082236626005`*^9, 
   3.972108311235838*^9}, {3.972109327772661*^9, 3.9721093283137164`*^9}, {
   3.972111681702688*^9, 3.972111749500072*^9}, {3.9721161556445074`*^9, 
   3.9721161669593716`*^9}, {3.972151064755655*^9, 3.9721510679742584`*^9}, {
   3.972151098707139*^9, 3.972151137560896*^9}, {3.97220132016553*^9, 
   3.972201324036625*^9}, {3.972201628403987*^9, 3.972201677533927*^9}, {
   3.9722065077019453`*^9, 3.9722065160497484`*^9}, {3.972217396739934*^9, 
   3.9722174446697044`*^9}, 3.9722174755078583`*^9, {3.9722196336432056`*^9, 
   3.9722196623763375`*^9}, {3.9722238029093513`*^9, 
   3.9722238034866095`*^9}, {3.972241169675297*^9, 3.972241176372837*^9}, {
   3.9722412582922163`*^9, 3.972241335154471*^9}, {3.9722434690457735`*^9, 
   3.9722434787542853`*^9}, {3.972244709169916*^9, 3.972244713306764*^9}, {
   3.9722876113498645`*^9, 3.9722876143489504`*^9}, {3.9722876689365635`*^9, 
   3.972287869786085*^9}, {3.9722895609763327`*^9, 3.9722895825269423`*^9}, {
   3.9722900140995026`*^9, 3.9722900347165413`*^9}, {3.9737146698962374`*^9, 
   3.973714684124425*^9}, {3.9737347725837555`*^9, 3.9737347872568407`*^9}, {
   3.973734832178174*^9, 3.9737348366864643`*^9}, {3.973760813914087*^9, 
   3.973760813914087*^9}, {3.9737612784050446`*^9, 3.9737613491283245`*^9}, {
   3.9737614253672404`*^9, 3.973761425993145*^9}, {3.973828743357275*^9, 
   3.9738287453228316`*^9}, {3.9738287895559607`*^9, 
   3.9738287912110977`*^9}, {3.973828828804595*^9, 3.97382885323871*^9}, {
   3.974224684695478*^9, 3.974224687902422*^9}, {3.974224825381605*^9, 
   3.9742248528228426`*^9}, {3.974224998755031*^9, 3.974225056759839*^9}, {
   3.9742261178392544`*^9, 3.974226123110465*^9}, {3.974267994250331*^9, 
   3.9742680097665615`*^9}, {3.974268059485247*^9, 3.9742680643257775`*^9}},
 FontSize->24,ExpressionUUID->"86999114-071e-4d58-80e8-322c6c76bb5e"],

Cell["Here are the field  variables:", "Title",
 CellChangeTimes->{{3.9688427691679473`*^9, 3.968842780327504*^9}, {
   3.968906590011405*^9, 3.9689066250619216`*^9}, {3.968907680030565*^9, 
   3.968907759619773*^9}, 3.9698503843763*^9, {3.970617131848954*^9, 
   3.9706171352214236`*^9}, {3.9720240116224594`*^9, 
   3.9720240140745144`*^9}, {3.972106887590599*^9, 3.97210688806964*^9}, {
   3.9721073253550577`*^9, 3.972107327996834*^9}, 3.973761358974927*^9},
 FontSize->24,ExpressionUUID->"e67e6dbd-deaf-4b4d-8805-3dfdcda491c1"],

Cell[CellGroupData[{

Cell[BoxData["Now"], "Input",
 CellChangeTimes->{{3.964359036356598*^9, 3.9643590385065465`*^9}},
 FontSize->24,ExpressionUUID->"d5f903e5-b664-4bc5-95e0-3e1ee4d68c8c"],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Tue 9 Dec 2025 04:21:11\"", 
     StyleBox[
      RowBox[{"\"GMT\"", "\[InvisibleSpace]", 
        RowBox[{"-", "7.`"}]}], FontColor -> GrayLevel[0.5]]}],
   RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
          "2025", ",", "12", ",", "9", ",", "4", ",", "21", ",", 
           "11.5246382`"}], "}"}], ",", "\"Instant\"", ",", "\"Gregorian\"", 
       ",", 
       RowBox[{"-", "7.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9673604216277666`*^9, 3.9673777374967937`*^9, 3.9673777966689196`*^9, 
   3.967379150591693*^9, 3.967379271366161*^9, {3.9673796415449677`*^9, 
   3.9673796577795925`*^9}, 3.967380302780057*^9, 3.967445465182762*^9, 
   3.9674564672798505`*^9, 3.9674571966374784`*^9, 3.96745746182763*^9, 
   3.9674700124354744`*^9, 3.967470224347354*^9, 3.9674703417056255`*^9, 
   3.9674805082620015`*^9, 3.9674816246784825`*^9, 3.9674817498539433`*^9, 
   3.967481955951563*^9, 3.9674828514070997`*^9, 3.9674830861827497`*^9, 
   3.9674831970531874`*^9, 3.9674832683931036`*^9, 3.967483478512074*^9, 
   3.9674837623822575`*^9, 3.9674838420823774`*^9, 3.9674839545537195`*^9, 
   3.9674978821968813`*^9, 3.967498029017494*^9, 3.9675096350268307`*^9, 
   3.96751076173274*^9, 3.96751119583488*^9, 3.967511369615532*^9, 
   3.967512710516423*^9, 3.9675132019750347`*^9, 3.9675134879559407`*^9, 
   3.9675140029575005`*^9, {3.9675141771360254`*^9, 3.967514194425177*^9}, 
   3.967577024708361*^9, 3.967577301789122*^9, 3.967577971387694*^9, 
   3.96757801774247*^9, 3.967578072806019*^9, 3.967578469055951*^9, 
   3.967578536912323*^9, 3.967615921530304*^9, 3.967617664298662*^9, 
   3.9676195742118483`*^9, 3.967619663259855*^9, 3.967620660795577*^9, 
   3.967621014188938*^9, 3.9676213606810403`*^9, 3.967621428497961*^9, 
   3.9676221164432907`*^9, 3.967623987146886*^9, 3.96762405845825*^9, 
   3.967624755921933*^9, 3.9676247971074934`*^9, 3.967628747893979*^9, 
   3.967644776254294*^9, 3.967645010337969*^9, 3.96770293809153*^9, 
   3.967703043485914*^9, 3.967703408565584*^9, 3.9677034440732756`*^9, 
   3.9677038696380053`*^9, 3.967704011857641*^9, 3.967704390610858*^9, 
   3.967704510728194*^9, 3.967705536714655*^9, 3.9677169188392982`*^9, 
   3.9677474852863398`*^9, 3.9677486291961527`*^9, 3.9677489243140144`*^9, 
   3.967749378761879*^9, 3.9677900661279144`*^9, 3.967790487281682*^9, 
   3.967790575717085*^9, 3.967813487355542*^9, 3.967813640109455*^9, 
   3.967813698508335*^9, 3.967813744606572*^9, 3.967831394766021*^9, 
   3.967831443373024*^9, 3.967864289025341*^9, 3.967865239568303*^9, 
   3.967880521327981*^9, 3.967883536478253*^9, 3.967914502625263*^9, 
   3.9679147337117567`*^9, 3.967922023853244*^9, 3.9679227508277893`*^9, 
   3.967964401364126*^9, 3.9679644435801277`*^9, 3.967964834139533*^9, 
   3.9679648953422704`*^9, 3.967964958310763*^9, 3.96796537675883*^9, 
   3.967972135882777*^9, 3.967972299780794*^9, 3.967976308660918*^9, 
   3.967977439530023*^9, 3.9679774927840557`*^9, 3.967977815884096*^9, 
   3.967987591797821*^9, 3.9679881004736705`*^9, 3.9679881477229033`*^9, 
   3.967990406286007*^9, 3.967998284762088*^9, {3.968047598532267*^9, 
   3.968047610158179*^9}, {3.9680488041777973`*^9, 3.968048818647788*^9}, 
   3.9680776449335194`*^9, 3.968081704568183*^9, 3.968081827379772*^9, 
   3.9680973520671997`*^9, 3.968098184921548*^9, 3.9680999324440613`*^9, 
   3.968170620573109*^9, 3.9681709220931096`*^9, 3.968178714542083*^9, 
   3.968178771819289*^9, 3.9681797068641043`*^9, 3.968219901386189*^9, 
   3.9682203111950817`*^9, 3.968220736311798*^9, 3.9682215815947385`*^9, 
   3.968231631324447*^9, 3.9682318414717836`*^9, 3.9682320990114527`*^9, 
   3.968238207039197*^9, 3.968256934492956*^9, {3.968258306495146*^9, 
   3.9682583256262693`*^9}, 3.9682587230891757`*^9, 3.9682602686191645`*^9, 
   3.96826032976785*^9, 3.9682604292143497`*^9, 3.9682608437283783`*^9, 
   3.9682613174503527`*^9, 3.968304086755807*^9, 3.968306113210303*^9, 
   3.968307014489276*^9, 3.9683076837154436`*^9, 3.968309246333208*^9, 
   3.9683093305448027`*^9, 3.9683169848272266`*^9, 3.968317095893751*^9, 
   3.9683172828647127`*^9, 3.968328326395589*^9, 3.9683284310797234`*^9, 
   3.9683290221210365`*^9, 3.9683341269066916`*^9, 3.96833430863474*^9, 
   3.968334822096345*^9, 3.968334918764227*^9, 3.968397755138796*^9, 
   3.9684131485040493`*^9, 3.968433259835723*^9, 3.9684333352295003`*^9, 
   3.9684336321381497`*^9, 3.9684343455586185`*^9, 3.9684344745234904`*^9, 
   3.968434814589448*^9, 3.968435667749292*^9, 3.9684359666048713`*^9, 
   3.9684360325380654`*^9, {3.9684505120538816`*^9, 3.968450541525051*^9}, 
   3.968451669572899*^9, 3.9684518909512916`*^9, {3.968469159779132*^9, 
   3.9684691766435757`*^9}, {3.9684693438009377`*^9, 3.968469365174704*^9}, 
   3.9684696608783703`*^9, 3.968469798297623*^9, 3.968469877888942*^9, 
   3.9684703241346827`*^9, 3.9684703839139304`*^9, 3.9684713844162407`*^9, 
   3.968471828393752*^9, 3.968472251630392*^9, 3.9684724694453*^9, 
   3.9684812257272096`*^9, {3.968481742790931*^9, 3.968481754075261*^9}, 
   3.9684831090637197`*^9, 3.9684856214599323`*^9, 3.968488997844694*^9, 
   3.968493647212665*^9, 3.9684954215589504`*^9, 3.9685242690275526`*^9, 
   3.9685254211717663`*^9, 3.968525816428288*^9, 3.9685259113458796`*^9, 
   3.9685260134292316`*^9, 3.968526377954567*^9, 3.9685267873879037`*^9, 
   3.968527225002821*^9, 3.9685273594072094`*^9, 3.968527569236992*^9, 
   3.9685655425507183`*^9, 3.968566029005231*^9, 3.9685662294908905`*^9, 
   3.9685696885586095`*^9, {3.968570278380809*^9, 3.9685703164742994`*^9}, 
   3.968570855920035*^9, 3.9685716979938016`*^9, 3.968571817781124*^9, 
   3.9685852665470424`*^9, 3.9685869758051205`*^9, 3.9685871660548058`*^9, 
   3.968587522970433*^9, {3.968614078568096*^9, 3.9686140898275223`*^9}, 
   3.9686153251623154`*^9, 3.968615574126114*^9, 3.9686552395945253`*^9, 
   3.968657850039501*^9, 3.9686706270413165`*^9, 3.968670774113646*^9, 
   3.9686721618741093`*^9, 3.9686849973921785`*^9, 3.968685210118471*^9, 
   3.968686052054243*^9, 3.9686864271654577`*^9, 3.9686867358029685`*^9, 
   3.968736429337804*^9, 3.9687368402038484`*^9, 3.9687373360573907`*^9, 
   3.9687417302860937`*^9, 3.968749970271594*^9, 3.968750101017823*^9, 
   3.9687546354791536`*^9, 3.9687663967743125`*^9, 3.968766566382309*^9, 
   3.968766602404566*^9, 3.96876691352665*^9, 3.9687669779544926`*^9, 
   3.968767028059047*^9, 3.968767162847793*^9, 3.9687672786593866`*^9, {
   3.968767969996695*^9, 3.9687679936733127`*^9}, 3.9687687320398407`*^9, 
   3.968768949501949*^9, 3.96876910585487*^9, 3.968773596476705*^9, 
   3.9687736722513294`*^9, 3.9687788286709538`*^9, 3.9687802332475653`*^9, 
   3.9687804830354753`*^9, 3.968780607483473*^9, 3.968780652815158*^9, 
   3.968809929474429*^9, 3.9688110645951896`*^9, 3.9688355138880754`*^9, 
   3.9688382328769064`*^9, 3.968841620928526*^9, 3.9688475820883007`*^9, 
   3.968847917488544*^9, 3.968848256621312*^9, 3.968848511365653*^9, 
   3.9688487000292068`*^9, 3.9688536211380534`*^9, 3.9688556551904945`*^9, 
   3.96885628428868*^9, 3.9688697213018255`*^9, 3.968870628112894*^9, 
   3.9688717381736927`*^9, 3.968872010310458*^9, 3.968875182346017*^9, 
   3.96887603701834*^9, 3.9688766372660375`*^9, 3.96890652729959*^9, 
   3.968907389577027*^9, 3.9689097941296473`*^9, 3.968909852010075*^9, 
   3.9689114748107696`*^9, 3.968911811486148*^9, 3.968922629488241*^9, 
   3.969003327977248*^9, {3.9690036787639227`*^9, 3.9690036911176863`*^9}, 
   3.9690041518539286`*^9, 3.9690042877500925`*^9, 3.9690043728075085`*^9, 
   3.96900577947869*^9, {3.9690103157017603`*^9, 3.9690103378435283`*^9}, 
   3.969011058063493*^9, 3.969011135349157*^9, 3.9690123496069684`*^9, 
   3.969012466571452*^9, 3.9690129383960905`*^9, 3.9690130406251383`*^9, 
   3.969015255977932*^9, 3.9690153823266544`*^9, 3.9690154357258463`*^9, 
   3.969015468814785*^9, 3.9690155915306287`*^9, 3.9690156784383926`*^9, 
   3.969015824577589*^9, 3.9690160981006975`*^9, 3.9690166136182885`*^9, 
   3.969017557801008*^9, 3.9690557859348445`*^9, 3.969091354543783*^9, 
   3.9691066289533076`*^9, 3.969134232371896*^9, 3.9691721644133897`*^9, 
   3.969172288486067*^9, 3.9691730926881123`*^9, 3.969173484342122*^9, 
   3.9691742389319572`*^9, 3.9691745027602787`*^9, 3.9691745930269923`*^9, 
   3.9691748063855143`*^9, 3.9691750715027533`*^9, 3.9691797545864935`*^9, 
   3.969186367775383*^9, 3.9691867182488575`*^9, 3.969207858813631*^9, 
   3.9692081386569557`*^9, 3.9692094413409243`*^9, {3.969209657067978*^9, 
   3.9692097094117675`*^9}, 3.969209957335519*^9, 3.969216680765522*^9, 
   3.9692188990222406`*^9, 3.9692189698140144`*^9, {3.9692191922681065`*^9, 
   3.969219205956252*^9}, 3.969219591392642*^9, 3.9692197698384714`*^9, 
   3.9692417898229303`*^9, 3.9692419595984325`*^9, 3.969242054245914*^9, 
   3.9692426499529886`*^9, 3.969286627048264*^9, 3.96928670254622*^9, 
   3.969290378925346*^9, 3.9693483590630426`*^9, 3.969349128343989*^9, 
   3.9693492224719915`*^9, 3.969349253913754*^9, 3.9693493257772174`*^9, 
   3.9693498695901237`*^9, 3.9693505006557274`*^9, 3.969350545539475*^9, 
   3.969351862028431*^9, 3.9693521089250565`*^9, 3.9693521543203545`*^9, 
   3.9693532820052176`*^9, 3.969353479938611*^9, 3.969354404591855*^9, 
   3.969354525616882*^9, 3.9693548349149127`*^9, 3.9693583338673553`*^9, 
   3.969358567617112*^9, 3.9693588362655373`*^9, 3.9693589511238785`*^9, 
   3.969359044725319*^9, {3.9693618865552073`*^9, 3.9693619140494366`*^9}, 
   3.9693620724069*^9, 3.9693621683254166`*^9, 3.969362726396328*^9, 
   3.969362803455096*^9, 3.9693628867683496`*^9, 3.969363091596731*^9, {
   3.9693634464357605`*^9, 3.9693634695878305`*^9}, 3.9693648229788756`*^9, 
   3.9693675669868665`*^9, 3.969369492330202*^9, 3.969369555331129*^9, {
   3.9693701057654133`*^9, 3.9693701311244125`*^9}, 3.9693709188808937`*^9, 
   3.9693889806632633`*^9, 3.9693919677943487`*^9, 3.969392133676091*^9, 
   3.969396318069235*^9, 3.969396425842478*^9, 3.9693969492000823`*^9, 
   3.969410300413356*^9, {3.9694320557663136`*^9, 3.9694320818858786`*^9}, 
   3.969437303500144*^9, 3.969437779606879*^9, 3.969437858571968*^9, 
   3.9694409571467695`*^9, 3.9694421747645555`*^9, 3.969443009791918*^9, 
   3.9694431371465626`*^9, 3.96944724693382*^9, 3.96972996727714*^9, 
   3.969733004768078*^9, 3.9697337676116486`*^9, 3.9697353461361504`*^9, 
   3.9697655732541423`*^9, 3.9697662502232876`*^9, 3.9697665536379385`*^9, 
   3.9697669868937793`*^9, 3.969768599814707*^9, 3.9697686750637197`*^9, 
   3.9697691648341713`*^9, 3.9697710172688885`*^9, 3.969780452193413*^9, 
   3.969782055070074*^9, 3.9697827409879093`*^9, 3.969786329980385*^9, 
   3.969802364640753*^9, 3.9698029317748194`*^9, 3.9698031941590023`*^9, 
   3.9698042353657513`*^9, 3.96980595083304*^9, 3.969849293896799*^9, 
   3.969849944926748*^9, 3.9698502719742966`*^9, 3.969850798010192*^9, 
   3.9698511738758335`*^9, 3.969851239587495*^9, 3.969852341312272*^9, 
   3.969868804774752*^9, 3.969869366042137*^9, 3.969870291092721*^9, 
   3.969873408361408*^9, 3.9698751374823513`*^9, 3.969875820257125*^9, 
   3.969876276367337*^9, 3.969878550866021*^9, 3.96987879578647*^9, 
   3.9698790854602532`*^9, 3.9698793963630147`*^9, 3.969880273235117*^9, 
   3.96988806803041*^9, 3.9698885287286386`*^9, 3.9698888458913164`*^9, 
   3.9698889072022266`*^9, 3.969889341639475*^9, 3.9698896133297024`*^9, 
   3.9699004525942755`*^9, 3.96990087576655*^9, 3.9699009364533567`*^9, 
   3.9699011501541276`*^9, 3.9699478950369525`*^9, 3.9699494010243483`*^9, 
   3.9699494959825573`*^9, 3.9699495910132475`*^9, 3.969950906897752*^9, 
   3.9699511124441757`*^9, 3.9699538590569477`*^9, {3.969954000269066*^9, 
   3.9699540274510345`*^9}, 3.96995592443021*^9, 3.969956964361642*^9, 
   3.969957141331088*^9, 3.9699574869456186`*^9, 3.969957589504261*^9, 
   3.969958041839322*^9, 3.9699634891426964`*^9, 3.969963551144662*^9, 
   3.9699636027614374`*^9, 3.9699692623577886`*^9, 3.969970241107204*^9, 
   3.969970927004406*^9, 3.969971009825984*^9, 3.9699733203859806`*^9, 
   3.9700031421583767`*^9, 3.970003318250534*^9, 3.970296683039451*^9, 
   3.970296970653475*^9, 3.970318711829276*^9, 3.970318801914031*^9, 
   3.970318942098069*^9, 3.9703339939396334`*^9, 3.9703441233724174`*^9, 
   3.970385894518358*^9, 3.970389106352282*^9, 3.97040162503787*^9, 
   3.970401689145302*^9, 3.970401783848431*^9, 3.970403070720317*^9, 
   3.970403115295692*^9, 3.9704034589260836`*^9, 3.970403509976236*^9, 
   3.970440912333212*^9, 3.9704410426103907`*^9, 3.9704411556539555`*^9, 
   3.9704706886940603`*^9, 3.9704707301337185`*^9, 3.9704777273982544`*^9, 
   3.970477807451954*^9, 3.97049389438554*^9, 3.9704951482776546`*^9, 
   3.970495219456027*^9, 3.970495514855842*^9, 3.970495680261978*^9, 
   3.9704980307195005`*^9, 3.9704983272550306`*^9, 3.970498392727459*^9, 
   3.970498639052807*^9, 3.970512300810941*^9, 3.9705123923432436`*^9, 
   3.9705132483795223`*^9, 3.9705136397878246`*^9, 3.970515073047942*^9, 
   3.9705214121164937`*^9, 3.970553914429389*^9, 3.9705542483524113`*^9, 
   3.970557179589161*^9, 3.970560193355313*^9, 3.970569255540272*^9, 
   3.970569663614687*^9, 3.970569811165164*^9, 3.970570110139185*^9, 
   3.9705702972495623`*^9, 3.970571141342615*^9, 3.970571379641899*^9, 
   3.9705715039921627`*^9, 3.9706176646837034`*^9, 3.9706177782944665`*^9, 
   3.970618617693985*^9, 3.970618871637242*^9, 3.970620239081296*^9, 
   3.9706210050676947`*^9, 3.97062119963258*^9, 3.9706264615387325`*^9, 
   3.9706267485746527`*^9, 3.970628064171846*^9, 3.9706283439240417`*^9, 
   3.9706462287123885`*^9, 3.970651614236058*^9, 3.9706522109184237`*^9, 
   3.9706523581255136`*^9, 3.9706525253277636`*^9, 3.9706662517205706`*^9, 
   3.970666442240987*^9, 3.9706675040236907`*^9, 3.970917011505349*^9, 
   3.970917345732725*^9, 3.970917623397721*^9, 3.970917939538177*^9, 
   3.9709181414209356`*^9, 3.970919365950262*^9, {3.9709198389145155`*^9, 
   3.9709198631961346`*^9}, 3.970920069007351*^9, 3.9709208126360683`*^9, 
   3.970921365371975*^9, 3.970923436278879*^9, {3.970924702687274*^9, 
   3.970924729815983*^9}, 3.9709301688457336`*^9, 3.9709305385444407`*^9, 
   3.970947260444784*^9, 3.9709481262326374`*^9, 3.970973057377925*^9, 
   3.970981999006674*^9, 3.9709829413918853`*^9, 3.9709835640245576`*^9, 
   3.9709838213655753`*^9, 3.970984147679226*^9, 3.9709846147660513`*^9, 
   3.9709850180366426`*^9, 3.970985279084581*^9, 3.970985330765264*^9, 
   3.970985833271334*^9, 3.970986244474519*^9, 3.970990243371048*^9, 
   3.9709934081298375`*^9, 3.9710024413976345`*^9, 3.9710065469069715`*^9, 
   3.9710078646642923`*^9, 3.9710082417423267`*^9, 3.971010233969537*^9, 
   3.97101039567159*^9, 3.971023805107668*^9, 3.971024951769951*^9, 
   3.9710344655161753`*^9, 3.971083494250843*^9, 3.9710968775631886`*^9, 
   3.9710975649952316`*^9, {3.971098404838199*^9, 3.9710984184364843`*^9}, {
   3.971102304073571*^9, 3.971102322908572*^9}, 3.971102387069862*^9, 
   3.9711026798808155`*^9, 3.9711193630313463`*^9, 3.971157725698312*^9, {
   3.9711580821313734`*^9, 3.971158110186411*^9}, 3.9711588242888274`*^9, 
   3.9711590091278315`*^9, 3.9711593913608913`*^9, 3.9711596083867664`*^9, 
   3.971159866213565*^9, 3.971160137932412*^9, 3.9711602318073945`*^9, 
   3.971160270667428*^9, {3.9711606520689516`*^9, 3.971160677162978*^9}, 
   3.9711608742111235`*^9, 3.9711615143006725`*^9, {3.9711663580240283`*^9, 
   3.9711663775147505`*^9}, 3.9711722702741904`*^9, 3.971178453199284*^9, 
   3.9712459335145283`*^9, 3.971247049889482*^9, 3.971247330201361*^9, 
   3.9712482647222047`*^9, 3.9712546983445725`*^9, 3.9712669451813774`*^9, 
   3.9712757941061263`*^9, 3.9712759938548255`*^9, 3.971284930543495*^9, 
   3.9712852265779524`*^9, 3.9712885209809575`*^9, 3.9712914967953386`*^9, 
   3.971329851801902*^9, 3.9713382162140036`*^9, 3.97134029227704*^9, 
   3.9713575337225924`*^9, 3.9713713676165915`*^9, 3.971382913686309*^9, 
   3.9713859985168905`*^9, 3.971395319486162*^9, 3.9713957714684772`*^9, 
   3.971414660194235*^9, 3.9714375922199907`*^9, 3.9714883681710005`*^9, 
   3.971511662723651*^9, 3.971512627590584*^9, 3.971513717455022*^9, 
   3.971514533862431*^9, 3.9715935526216764`*^9, 3.9715985770208087`*^9, 
   3.9716020455705614`*^9, 3.971602273097834*^9, 3.9716210101348686`*^9, 
   3.971621458025743*^9, 3.9716319924873695`*^9, 3.9716345539120264`*^9, 
   3.9716716698925295`*^9, 3.971672805475011*^9, 3.9716742337058773`*^9, 
   3.9716848345105476`*^9, 3.9716994748440714`*^9, 3.9716996719246283`*^9, 
   3.9717552715430374`*^9, 3.971757250345089*^9, 3.9717803144739833`*^9, 
   3.9717852101817684`*^9, 3.971940813571025*^9, 3.971942461008148*^9, 
   3.9719525258544827`*^9, 3.971953541934929*^9, {3.97195718160222*^9, 
   3.97195719455707*^9}, 3.9719962243915386`*^9, 3.972023065901817*^9, 
   3.9720276637983484`*^9, {3.972027993406892*^9, 3.9720280207698665`*^9}, 
   3.972029345269235*^9, 3.972029537731648*^9, 3.972029651323738*^9, 
   3.97210933972393*^9, 3.9721198101670365`*^9, 3.972149885865961*^9, 
   3.972150684799535*^9, 3.97215109810798*^9, 3.972201363945402*^9, 
   3.9722084861111174`*^9, 3.9722173132337904`*^9, 3.9722196772198167`*^9, 
   3.972221237588831*^9, 3.97222381890905*^9, 3.9722411843305306`*^9, 
   3.972243504485319*^9, {3.972244529598061*^9, 3.972244545190323*^9}, 
   3.9722584178696995`*^9, 3.9722592590696225`*^9, 3.9722876184693394`*^9, 
   3.972289066415781*^9, 3.973714692905679*^9, 3.9737348488691926`*^9, 
   3.9737350335643578`*^9, 3.9737351424212646`*^9, 3.973756376731069*^9, 
   3.9737608269773664`*^9, 3.973760974539174*^9, 3.9737612407697763`*^9, 
   3.9737614464692383`*^9, 3.9737615304383717`*^9, 3.9738234928001575`*^9, 
   3.973828789099123*^9, 3.9738481948438225`*^9, 3.9738484023917885`*^9, 
   3.9742246997032156`*^9, 3.974225277752514*^9, 3.974268071547021*^9},
 FontSize->24,ExpressionUUID->"cacfc77e-c876-4335-9833-100a38bdc1ee"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"ClearAll", "[", 
  "\"\<\!\(\*SuperscriptBox[\(Global`\), \(*\)]\)\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.9690156315737257`*^9, 3.9690156501780405`*^9}, {
   3.9692096888671937`*^9, 3.969209693748734*^9}, {3.9692866884223423`*^9, 
   3.969286692004161*^9}, 3.9711026551296883`*^9},
 FontSize->24,ExpressionUUID->"161d10c9-9015-4d57-94d3-d634d56a5ab5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeUsed", "[", "]"}]], "Input",
 CellChangeTimes->{
  3.969445306223092*^9, {3.96973374192152*^9, 3.9697337480978007`*^9}},
 FontSize->24,ExpressionUUID->"85a3a714-ff67-4147-9a90-95b2d666a0f2"],

Cell[BoxData["0.15700000000000003`"], "Output",
 CellChangeTimes->{
  3.9697337678400173`*^9, 3.9697353464241076`*^9, 3.9697655735354185`*^9, 
   3.9697662503378687`*^9, 3.969766553939891*^9, 3.969766987189069*^9, 
   3.96976860006122*^9, 3.9697686753283477`*^9, 3.9697691651181064`*^9, 
   3.9697710174905787`*^9, 3.9697804524068236`*^9, 3.969782055289114*^9, 
   3.969782741206294*^9, 3.9697863301608152`*^9, 3.969802364715989*^9, 
   3.9698029320255084`*^9, 3.9698031943751965`*^9, 3.969804235641486*^9, 
   3.9698059511056547`*^9, 3.9698492939610863`*^9, 3.969849944994975*^9, 
   3.969850272195163*^9, 3.969850798042997*^9, 3.969851174108867*^9, 
   3.96985123968999*^9, 3.969852341539194*^9, 3.969868805036321*^9, 
   3.9698693660748143`*^9, 3.9698702913285017`*^9, 3.969873408625757*^9, 
   3.969875137710101*^9, 3.9698758203274975`*^9, 3.969876276630643*^9, 
   3.9698785509366517`*^9, 3.969878795869173*^9, 3.9698790856492653`*^9, 
   3.969879396396077*^9, 3.969880273276823*^9, 3.9698880682721643`*^9, 
   3.969888528764393*^9, 3.9698888461515102`*^9, 3.9698889072343383`*^9, 
   3.969889341867956*^9, 3.969889613413888*^9, 3.9699004528157344`*^9, 
   3.9699008759409266`*^9, 3.969900936659839*^9, 3.969901150328514*^9, 
   3.9699478952165194`*^9, 3.969949401056457*^9, 3.9699494962048187`*^9, 
   3.969949591060796*^9, 3.969950907135333*^9, 3.969951112473847*^9, 
   3.9699538593218083`*^9, {3.9699540002958317`*^9, 3.969954027482476*^9}, 
   3.9699559246356764`*^9, 3.9699569645831504`*^9, 3.9699571413625917`*^9, 
   3.9699574869878025`*^9, 3.9699575897268925`*^9, 3.9699580420460186`*^9, 
   3.9699634892111764`*^9, 3.9699635512083693`*^9, 3.969963602984195*^9, 
   3.969969262597275*^9, 3.9699702413614206`*^9, 3.9699709272241783`*^9, 
   3.9699710098601594`*^9, 3.969973320433611*^9, 3.970003142384128*^9, 
   3.970003318484477*^9, 3.9702966832292495`*^9, 3.9702969706838646`*^9, 
   3.970318711892593*^9, 3.9703188021050463`*^9, 3.970318942335816*^9, 
   3.9703339941943235`*^9, 3.970344123443065*^9, 3.9703858950416083`*^9, 
   3.970389106590513*^9, 3.9704016252746816`*^9, 3.970401689225128*^9, 
   3.970401784102129*^9, 3.970403070799509*^9, 3.970403115513771*^9, 
   3.970403459211594*^9, 3.970403510186537*^9, 3.9704409123812437`*^9, 
   3.970441042832893*^9, 3.9704411559080343`*^9, 3.9704706887734957`*^9, 
   3.9704707303553257`*^9, 3.9704777275728035`*^9, 3.970477807562668*^9, 
   3.97049389462204*^9, 3.970495148297433*^9, 3.9704952195249805`*^9, 
   3.9704955150292926`*^9, 3.970495680356715*^9, 3.9704980308785534`*^9, 
   3.970498327475438*^9, 3.9704983929498653`*^9, 3.9704986393062296`*^9, 
   3.9705123008577957`*^9, 3.9705123925654354`*^9, 3.970513248402748*^9, 
   3.97051363996212*^9, 3.970515073227311*^9, 3.970521412291377*^9, 
   3.9705539146413326`*^9, 3.970554248590556*^9, 3.970557179811551*^9, 
   3.970560193576334*^9, 3.970569255782714*^9, 3.9705696636780148`*^9, 
   3.9705698114189577`*^9, 3.9705701103134375`*^9, 3.970570297310921*^9, 
   3.9705711415488243`*^9, 3.970571379721139*^9, 3.9705715040080357`*^9, 
   3.9706176648882437`*^9, 3.9706177784992504`*^9, 3.9706186178846483`*^9, 
   3.9706188718752766`*^9, 3.970620239337922*^9, 3.9706210052896595`*^9, 
   3.9706211998389015`*^9, 3.970626461777532*^9, 3.970626748780821*^9, 
   3.9706280644263673`*^9, 3.9706283441763096`*^9, 3.9706462287437873`*^9, 
   3.9706516142680798`*^9, 3.9706522111558633`*^9, 3.970652358331391*^9, 
   3.970652525533883*^9, 3.970666251945098*^9, 3.9706664424596124`*^9, 
   3.9706675042290783`*^9, 3.9709170116892853`*^9, 3.9709173457990828`*^9, 
   3.970917623460628*^9, 3.970917939617037*^9, 3.9709181414527483`*^9, 
   3.9709193660298815`*^9, {3.970919838961993*^9, 3.970919863402645*^9}, 
   3.970920069045661*^9, 3.9709208126674643`*^9, 3.970921365421605*^9, 
   3.970923436317403*^9, {3.9709247027290688`*^9, 3.9709247299113083`*^9}, 
   3.970930168861655*^9, 3.970930538623431*^9, 3.970947260476418*^9, 
   3.9709481265018845`*^9, 3.970973057407866*^9, 3.9709819992129745`*^9, 
   3.970982941596791*^9, 3.9709835640562944`*^9, 3.970983821586956*^9, 
   3.970984147884612*^9, 3.9709846149715767`*^9, 3.9709850180683236`*^9, 
   3.970985279103385*^9, 3.97098533079464*^9, 3.9709858334913936`*^9, 
   3.970986244694231*^9, 3.970990243418495*^9, 3.970993408366723*^9, 
   3.9710024416514797`*^9, 3.971006547138262*^9, 3.971007864711955*^9, 
   3.9710082417740297`*^9, 3.9710102341604276`*^9, 3.9710103958300714`*^9, 
   3.971023805282273*^9, 3.9710249519402604`*^9, 3.971034465710017*^9, 
   3.971083494298949*^9, 3.9710968776134324`*^9, 3.971097565247394*^9, {
   3.971098405014837*^9, 3.9710984184844837`*^9}, {3.9711023041387787`*^9, 
   3.9711023229536543`*^9}, 3.971102387110647*^9, 3.9711026800867662`*^9, 
   3.9711193630628743`*^9, 3.9711577259042025`*^9, {3.9711580821632566`*^9, 
   3.9711581102343225`*^9}, 3.971158824510644*^9, 3.971159009230557*^9, 
   3.971159391576336*^9, 3.971159608608505*^9, 3.9711598664200697`*^9, 
   3.971160137979842*^9, 3.9711602318549056`*^9, 3.971160270699085*^9, {
   3.971160652176939*^9, 3.9711606772067604`*^9}, 3.971160874246133*^9, 
   3.9711615145551567`*^9, {3.9711663581034966`*^9, 3.971166377546613*^9}, 
   3.971172270764919*^9, 3.971178453389671*^9, 3.97124593354615*^9, 
   3.971247049920881*^9, 3.971247330438213*^9, 3.9712482647540417`*^9, 
   3.9712546985823107`*^9, 3.971266945420018*^9, 3.971275794360199*^9, 
   3.9712759939131427`*^9, 3.9712849305911694`*^9, 3.971285226832299*^9, 
   3.971288520996993*^9, 3.971291497001011*^9, 3.971329852007679*^9, 
   3.971338216451969*^9, 3.971340292515023*^9, 3.9713575338975515`*^9, 
   3.9713713676962705`*^9, 3.971382913718212*^9, 3.971385998564376*^9, 
   3.971395319660344*^9, 3.971395771484203*^9, 3.971414660399109*^9, 
   3.971437592267582*^9, 3.9714883682028694`*^9, 3.9715116628977594`*^9, 
   3.9715126276382675`*^9, 3.9715137176282663`*^9, 3.971514534084694*^9, 
   3.9715935528005404`*^9, 3.971598577258005*^9, 3.9716020456024003`*^9, 
   3.9716022731927276`*^9, 3.9716210103714657`*^9, 3.971621458067261*^9, 
   3.971631992535016*^9, 3.9716345540862737`*^9, 3.97167167008646*^9, 
   3.9716728055222654`*^9, 3.9716742338808804`*^9, 3.9716848346086397`*^9, 
   3.9716994750179806`*^9, 3.971699672113273*^9, 3.97175527175672*^9, 
   3.971757250429695*^9, 3.9717803145376062`*^9, 3.971785210356336*^9, 
   3.9719408137446127`*^9, 3.971942461099841*^9, 3.971952525898526*^9, 
   3.9719535419988217`*^9, {3.971957181669177*^9, 3.971957194599406*^9}, 
   3.9719962246179056`*^9, 3.972023066074875*^9, 3.9720276640038514`*^9, {
   3.9720279936127605`*^9, 3.97202802094316*^9}, 3.9720293454433*^9, 
   3.97202953790388*^9, 3.9720296515139437`*^9, 3.9721093398978806`*^9, 
   3.9721198103577614`*^9, 3.9721498859136972`*^9, 3.97215068502804*^9, 
   3.972151098295681*^9, 3.972201364150977*^9, 3.9722084863515143`*^9, 
   3.9722173134167776`*^9, 3.972219677394741*^9, 3.9722212377791014`*^9, 
   3.9722238191307497`*^9, 3.9722411845041213`*^9, 3.9722435045012274`*^9, {
   3.9722445296933947`*^9, 3.9722445452390113`*^9}, 3.9722584179323664`*^9, 
   3.9722592592713876`*^9, 3.9722876186450305`*^9, 3.972289066621251*^9, 
   3.97371469307889*^9, 3.97373484904604*^9, 3.9737350337866783`*^9, 
   3.973735142634511*^9, 3.973756376905445*^9, 3.9737608271509438`*^9, 
   3.97376097455846*^9, 3.973761240945264*^9, 3.973761446484989*^9, 
   3.9737615304661713`*^9, 3.9738234929915032`*^9, 3.973828789272415*^9, 
   3.9738481950323763`*^9, 3.9738484026021333`*^9, 3.9742246998869066`*^9, 
   3.974225277989537*^9, 3.974268071617345*^9},
 FontSize->24,ExpressionUUID->"a9ea7788-b3b0-472d-ac0c-ce7b8f0bbaa5"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"amult", "=", 
   RowBox[{"{", 
    RowBox[{"a", ",", 
     SubscriptBox["\[Psi]", "0"], ",", 
     SubscriptBox["\[Psi]", "1"], ",", "f"}], "}"}]}], ";", 
  RowBox[{"abarmult", "=", 
   RowBox[{"{", 
    RowBox[{"abar", ",", " ", 
     SubscriptBox["\[Psi]bar", "0"], ",", 
     SubscriptBox["\[Psi]bar", "1"], ",", "fbar"}], "}"}]}], ";", 
  RowBox[{"umult", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     SubscriptBox[
      RowBox[{"u", " "}], 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]], ",", 
     SubscriptBox[
      RowBox[{"u", " "}], 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]], ",", 
     SubscriptBox[
      RowBox[{"u", " "}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]], ",", 
     SubscriptBox[
      RowBox[{"u", " "}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], ",", " ", 
     SubscriptBox["\[Lambda]", "0"], " ", ",", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", ",", 
     SubscriptBox["\[Lambda]bar", "0"], " ", ",", 
     SubscriptBox["\[Lambda]bar", "1"], ",", " ", "z", ",", " ", "d", ",", 
     " ", "\[Eta]", ",", "\[Omega]"}], "}"}]}], ";", 
  RowBox[{"xmult", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     SubscriptBox[
      RowBox[{"x", " "}], 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]], ",", 
     SubscriptBox[
      RowBox[{"x", " "}], 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]], ",", 
     SubscriptBox[
      RowBox[{"x", " "}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]], ",", 
     SubscriptBox[
      RowBox[{"x", " "}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], ",", " ", 
     SubscriptBox["\[Phi]", "0"], " ", ",", "  ", 
     SubscriptBox["\[Phi]", "1"], "  ", ",", " ", 
     SubscriptBox["\[Chi]", "0"], " ", ",", " ", 
     SubscriptBox["\[Chi]", "1"]}], " ", "}"}]}], ";", 
  RowBox[{"xbarmult", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     SubscriptBox[
      RowBox[{"xbar", " "}], 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]], ",", 
     SubscriptBox[
      RowBox[{"xbar", " "}], 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]], ",", 
     SubscriptBox[
      RowBox[{"xbar", " "}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]], ",", 
     SubscriptBox[
      RowBox[{"xbar", " "}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]], ",", " ", 
     SubscriptBox["\[Phi]bar", "0"], " ", ",", "  ", 
     SubscriptBox["\[Phi]bar", "1"], "  ", ",", " ", 
     SubscriptBox["\[Chi]bar", "0"], " ", ",", " ", 
     SubscriptBox["\[Chi]bar", "1"]}], " ", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"variables", "=", 
   RowBox[{"{", 
    RowBox[{
    "amult", ",", "abarmult", ",", "umult", ",", "xmult", ",", "xbarmult"}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.967377730525046*^9, 3.96737773053362*^9}, {
  3.971166074138526*^9, 3.971166080283042*^9}},
 FontSize->24,ExpressionUUID->"936bcaf1-83e7-4e7b-b32d-644f3b31e626"],

Cell[CellGroupData[{

Cell[TextData[{
 "  There are 7+4+5=16 \[OpenCurlyDoubleQuote]physical parameters\
\[CloseCurlyDoubleQuote] here. The ",
 Cell[BoxData[
  FormBox[
   RowBox[{"7", " ", 
    SubscriptBox["M", "i"]}], TraditionalForm]],ExpressionUUID->
  "cf16fa57-0ddc-41b6-9ec3-e10a28734992"],
 " are not \[OpenCurlyDoubleQuote]physical\[CloseCurlyDoubleQuote].  The \
result of this paper is to find constraints that reduce the number of \
\[OpenCurlyDoubleQuote]physical parameters\[CloseCurlyDoubleQuote] so that \
the tachyonic degrees of freedom are no longer present.  "
}], "Section",
 CellChangeTimes->{{3.97132886961518*^9, 3.9713289344853373`*^9}, {
   3.971329249928603*^9, 3.971329314683583*^9}, {3.9720231293793545`*^9, 
   3.9720231628142705`*^9}, {3.972107352765954*^9, 3.9721073619468403`*^9}, {
   3.9721073933663197`*^9, 3.9721074893567696`*^9}, {3.972107525279849*^9, 
   3.97210752566189*^9}, 3.9722879276428337`*^9},
 FontSize->24,ExpressionUUID->"e6cbf4a8-8d14-4871-a887-dc2520a60eb4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DimLessLagParams", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["k", "i"], " ", ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DimLessSourParams", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["e", "i"], " ", ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MassesForLag", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["m", "i"], " ", ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";", " ", 
   RowBox[{"MassesForShifts", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["M", "i"], " ", ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ";"}], 
  "  "}]}], "Input",
 CellChangeTimes->{{3.971080243510858*^9, 3.971080530235287*^9}, {
   3.9710826522494955`*^9, 3.9710826614751477`*^9}, {3.9710827458605213`*^9, 
   3.9710827485543327`*^9}, 3.9711023667153425`*^9, {3.971116444208842*^9, 
   3.971116465803998*^9}, {3.971116559213464*^9, 3.971116683644981*^9}, {
   3.9713285652614822`*^9, 3.9713285775032806`*^9}, {3.971328636035211*^9, 
   3.9713286535910287`*^9}, {3.9713288536131477`*^9, 
   3.9713288544630013`*^9}, {3.9713780107589283`*^9, 
   3.9713780137029266`*^9}, {3.9720231863398848`*^9, 3.9720232247615438`*^9}, 
   3.9720259649763975`*^9, 3.9737608139301434`*^9},
 FontSize->24,ExpressionUUID->"1606f4fd-410d-44ef-9528-96a1505f3b3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Sometimes it is useful to implement the following restrictions,  rather than \
consider a large number of uninteresting cases with zeros for various masses \
or parameters.  \
\>", "Section",
 CellChangeTimes->{{3.972023311198889*^9, 3.9720233535603533`*^9}, {
  3.972025982785596*^9, 3.972026030254602*^9}},
 FontSize->24,ExpressionUUID->"59e6c8f7-b21f-45c9-b34a-96b59ef57966"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ksnotzero", ":=", "  ", 
    RowBox[{"Thread", "[", 
     RowBox[{"DimLessLagParams", "\[NotEqual]", "0"}], "]"}]}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"msnotzero", ":=", " ", 
    RowBox[{"Thread", "[", 
     RowBox[{"MassesForLag", "\[NotEqual]", "0"}], "]"}]}], ";"}], 
  "  "}]}], "Input",
 CellChangeTimes->{
  3.971508351857498*^9, {3.9715125792264957`*^9, 3.9715126086801453`*^9}, {
   3.972023259556178*^9, 3.9720232834459033`*^9}, {3.972027898261486*^9, 
   3.97202790201624*^9}, {3.972027996210739*^9, 3.972027999075369*^9}},
 FontSize->24,ExpressionUUID->"03a5a2d0-dc54-435a-8473-de41d74c2557"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
This notebook  does not include any considerations relating to susy, and its \
ghosts:\
\>", "Section",
 CellChangeTimes->{{3.972107578416918*^9, 3.972107616705802*^9}},
 FontSize->24,ExpressionUUID->"08fea571-36cf-4c48-b167-9aad442f03bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cghosts", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["c", "1"], ",", " ", 
     SubscriptBox["c", "0"], ",", " ", 
     SubscriptBox["cbar", "1"], ",", " ", 
     SubscriptBox["cbar", "0"]}], "}"}]}], ";"}]], "Input",
 FontSize->24,ExpressionUUID->"9d1d377e-68aa-46fa-8431-fe6f42e93832"]
}, Open  ]],

Cell["\<\
except that the form of the action does arise from the Susy nature of the E \
series of papers including the XM, and the ZX sector, as set out in E7.\
\>", "Section",
 CellChangeTimes->{{3.972107624923254*^9, 3.9721076843324165`*^9}, {
  3.9722879506519356`*^9, 3.9722879515329494`*^9}},
 FontSize->24,ExpressionUUID->"ad05026a-9a07-46d1-8970-b57dd259bd93"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Here are some lists made from the field variables", "Title",
 CellChangeTimes->{{3.968047561143694*^9, 3.9680475792308254`*^9}, {
  3.9690103479076443`*^9, 3.9690103547026114`*^9}, {3.972107708147478*^9, 
  3.9721077652887287`*^9}},
 FontSize->24,ExpressionUUID->"4234fa77-4e73-4eb5-bcf7-d195f89ba319"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fermions", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Psi]", "0"], ",", 
     SubscriptBox["\[Psi]", "1"], ",", 
     SubscriptBox["\[Psi]bar", "0"], ",", 
     SubscriptBox["\[Psi]bar", "1"], ",", 
     SubscriptBox["\[Lambda]", "0"], ",", 
     SubscriptBox["\[Lambda]", "1"], ",", 
     SubscriptBox["\[Lambda]bar", "0"], ",", 
     SubscriptBox["\[Lambda]bar", "1"], ",", 
     SubscriptBox["\[Chi]", "0"], ",", 
     SubscriptBox["\[Chi]", "1"], ",", 
     SubscriptBox["\[Chi]bar", "0"], ",", 
     SubscriptBox["\[Chi]bar", "1"], ",", 
     SubscriptBox["\[Phi]", "0"], ",", 
     SubscriptBox["\[Phi]", "1"], ",", 
     SubscriptBox["\[Phi]bar", "0"], ",", 
     SubscriptBox["\[Phi]bar", "1"]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9674703974866066`*^9, 3.967470399673932*^9}, {
  3.96865580213901*^9, 3.968655816668981*^9}},
 FontSize->24,ExpressionUUID->"9b12ff97-dd40-4870-882d-5cbd136bbcc1"],

Cell[CellGroupData[{

Cell["\<\
For each fermion we need a source, and we denote these by sour rather than \
source, since that is easier to pronounce and write. \
\>", "Section",
 CellChangeTimes->{{3.9722879688011613`*^9, 3.9722880113594065`*^9}},
 FontSize->24,ExpressionUUID->"9d5add5d-c493-42cb-8955-225c378cd057"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sourfermions", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["sour\[Psi]", "0"], ",", 
     SubscriptBox["sour\[Psi]", "1"], ",", 
     SubscriptBox["sour\[Psi]bar", "0"], ",", 
     SubscriptBox["sour\[Psi]bar", "1"], ",", 
     SubscriptBox["sour\[Lambda]", "0"], ",", 
     SubscriptBox["sour\[Lambda]", "1"], ",", 
     SubscriptBox["sour\[Lambda]bar", "0"], ",", 
     SubscriptBox["sour\[Lambda]bar", "1"], ",", 
     SubscriptBox["sour\[Chi]", "0"], ",", 
     SubscriptBox["sour\[Chi]", "1"], ",", 
     SubscriptBox["sour\[Chi]bar", "0"], ",", 
     SubscriptBox["sour\[Chi]bar", "1"], ",", 
     SubscriptBox["sour\[Phi]", "0"], ",", 
     SubscriptBox["sour\[Phi]", "1"], ",", 
     SubscriptBox["sour\[Phi]bar", "0"], ",", 
     SubscriptBox["sour\[Phi]bar", "1"]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9686557301792374`*^9, 3.968655790172743*^9}, {
  3.968655833325845*^9, 3.9686558494116125`*^9}, {3.9710982934799232`*^9, 
  3.971098295260786*^9}, {3.971328411017003*^9, 3.9713284140962954`*^9}},
 FontSize->24,ExpressionUUID->"ba228834-bf10-4d43-a463-b0680d18a2a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The derivatives of the field variables, using the  pa operators below, are \
an essential feature of this notebook. The D\[CloseCurlyQuote]Alembertian,  \
box,  is made from two derivatives pa.  We need to convert it several times \
to and from its pa form.  The expressions propn are basically  of the form \
1/(box+ ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["m", "2"], ")"}], TraditionalForm]],ExpressionUUID->
  "4f4afb33-8ec4-4eaa-8c1f-b3cf2923d443"],
 "  but often they are much more complicated than that, as will be seen. We \
use Mathematica\[CloseCurlyQuote]s Dot function to keep track of the order in \
expressions.  In fact we never evaluate the Dot product. It is used simply as \
a notation for a  non-commutative product, and after the expressions are in \
canonical order, we will drop the Dot.  But we will need the following in the \
meantime. "
}], "Section",
 CellChangeTimes->{{3.9720240829192953`*^9, 3.972024131037236*^9}, {
   3.9720244212951365`*^9, 3.9720245047653127`*^9}, {3.972024643660934*^9, 
   3.97202465418426*^9}, 3.9720261984889984`*^9, {3.972026233574254*^9, 
   3.9720262372892*^9}, {3.972107769749993*^9, 3.9721080855689106`*^9}, {
   3.972288030078241*^9, 3.9722880959160657`*^9}, {3.973848174021082*^9, 
   3.9738481740803723`*^9}, {3.9738482763211346`*^9, 3.973848318380637*^9}, {
   3.9742251214403887`*^9, 3.9742251220645294`*^9}},
 FontSize->24,ExpressionUUID->"3848d97c-30df-4363-9b0c-7d4d7229285e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"onepas", "=", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["pa", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]], ",", " ", 
      SubscriptBox["pa", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]], ",", 
      SubscriptBox["pa", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]], ",", 
      SubscriptBox["pa", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]]}], "}"}]}], ";", 
   RowBox[{"boxtopa", "=", " ", 
    RowBox[{"box", "\[Rule]", "  ", 
     RowBox[{
      RowBox[{"-", " ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]], " ", ".", " ", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]]}]}], " ", "+", 
      RowBox[{
       SubscriptBox["pa", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]], " ", ".", 
       SubscriptBox["pa", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]]}]}]}]}], " ", ";", 
   RowBox[{"commutepa", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]]}], "\[Rule]", " ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]]}], "\[Rule]", " ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]], ".", " ", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]]}]}], ",", " ", 
      RowBox[{
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]]}], "\[Rule]", " ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]]}], "\[Rule]", " ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]]}], "->", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]]}], "\[Rule]", " ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]]}]}]}], "}"}]}], ";", 
   RowBox[{"proptoright", ":=", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "prop_", ")"}], ".", 
      RowBox[{"(", "pa_", ")"}]}], " ", "\[RuleDelayed]", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "pa", ")"}], ".", 
       RowBox[{"(", "prop", ")"}]}], " ", "/;", 
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{"onepas", ",", "pa"}], "]"}], "&&", 
       RowBox[{"MemberQ", "[", 
        RowBox[{"props", ",", "prop"}], "]"}]}]}]}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{
  3.9720245657642064`*^9, {3.97202615607242*^9, 3.9720261858973064`*^9}, 
   3.972026290872363*^9},
 FontSize->24,ExpressionUUID->"527ac289-eeb7-4b57-82d2-acb80435df3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
After we drop the Dot, it is useful to convert back to the box using:\
\>", "Section",
 CellChangeTimes->{{3.9720262988054857`*^9, 3.9720263369290857`*^9}, {
   3.9720263829588723`*^9, 3.9720263837119904`*^9}, 3.9738481741497707`*^9, 
   3.9742251494684877`*^9},
 FontSize->24,ExpressionUUID->"00bca7de-4d9c-4af9-9116-528ce326187d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"patobox", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["pa", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]], " ", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "box"}], "+", 
         RowBox[{
          SubscriptBox["pa", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]], " ", 
          SubscriptBox["pa", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]]}]}], ")"}]}]}], ",", 
     RowBox[{
      SubsuperscriptBox["pa", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "2"], " ", "\[Rule]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "/", 
          SubscriptBox["pa", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]]}], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "box"}], "+", 
          RowBox[{
           SubscriptBox["pa", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]], " ", 
           SubscriptBox["pa", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}]]}]}], ")"}], "2"]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.973848173680128*^9, 3.9738481736858983`*^9}},
 FontSize->24,ExpressionUUID->"f04bfed4-bdd9-47c5-b463-9f2880850e07"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We need 16 propn\[CloseCurlyQuote]s here for the fermions.   We include a \
factor I with the lambda field, to be consistent with papers E6 and E7. \
\>", "Title",
 CellChangeTimes->{{3.9706172087627115`*^9, 3.9706172239619317`*^9}, {
   3.9710848075816526`*^9, 3.971084848830325*^9}, {3.9713289982921352`*^9, 
   3.9713290001149387`*^9}, {3.97228812050791*^9, 3.972288190407009*^9}, 
   3.9737616125461063`*^9},
 FontSize->24,ExpressionUUID->"3376f5ca-3126-4779-90ee-be9502d394aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"props", "=", 
   RowBox[{"{", 
    RowBox[{
    "prop1", ",", "prop2", ",", "prop3", ",", "prop4", ",", "prop5", ",", 
     "prop6", ",", "prop7", ",", "prop8", ",", "prop9", ",", "prop10", ",", 
     "prop11", ",", "prop12", ",", "prop13", ",", "prop14", ",", "prop15", 
     ",", "prop16"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.969432137083413*^9, {3.970917117414503*^9, 3.9709171625874286`*^9}, 
   3.9737348745590267`*^9},
 FontSize->24,ExpressionUUID->"9a2c55a3-f149-4a68-bfdf-8a2cd4048164"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "This is where we will introduce the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "i"], TraditionalForm]],ExpressionUUID->
  "2b48cc0d-9b3a-42f4-b735-7dbdcbb626ed"],
 ".  These are the source terms which can be used in the path integral form \
of the quantum field theory.  "
}], "Title",
 CellChangeTimes->{{3.970617236511614*^9, 3.9706172469701405`*^9}, {
  3.9720246888673677`*^9, 3.9720247103148437`*^9}, {3.9720265829197407`*^9, 
  3.9720265835139537`*^9}, {3.9721084383476405`*^9, 3.9721084553431497`*^9}, {
  3.9722882030612354`*^9, 3.9722882036687393`*^9}, {3.9737608139460506`*^9, 
  3.9737608139460506`*^9}},
 FontSize->24,ExpressionUUID->"303278f8-2f66-4feb-ac93-5ab35b554ddb"],

Cell[BoxData[
 RowBox[{"     ", 
  RowBox[{
   RowBox[{"sourceterms", ":=", "\[IndentingNewLine]", "   ", 
    RowBox[{
     RowBox[{
      SubscriptBox["e", "1"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["sour\[Phi]", "0"], " ", ".", 
         SubscriptBox["\[Phi]", "1"]}], " ", "-", 
        RowBox[{
         SubscriptBox["sour\[Phi]", "1"], " ", ".", 
         SubscriptBox["\[Phi]", "0"]}], "  ", "+", 
        RowBox[{
         SubscriptBox["sour\[Phi]bar", "0"], " ", ".", 
         SubscriptBox["\[Phi]bar", "1"]}], " ", "-", 
        RowBox[{
         SubscriptBox["sour\[Phi]bar", "1"], " ", ".", 
         SubscriptBox["\[Phi]bar", "0"]}]}], "  ", ")"}]}], "+", 
     RowBox[{
      SubscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["sour\[Chi]", "0"], " ", ".", 
         SubscriptBox["\[Chi]", "1"]}], "  ", "-", 
        RowBox[{
         SubscriptBox["sour\[Chi]", "1"], " ", ".", 
         SubscriptBox["\[Chi]", "0"]}], " ", "+", 
        RowBox[{
         SubscriptBox["sour\[Chi]bar", "0"], " ", ".", 
         SubscriptBox["\[Chi]bar", "1"]}], "  ", "-", 
        RowBox[{
         SubscriptBox["sour\[Chi]bar", "1"], " ", ".", 
         SubscriptBox["\[Chi]bar", "0"]}]}], " ", ")"}]}], " ", "+", 
     RowBox[{
      SubscriptBox["e", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["sour\[Lambda]", "0"], " ", ".", 
         SubscriptBox["\[Lambda]", "1"]}], "  ", "-", 
        RowBox[{
         SubscriptBox["sour\[Lambda]", "1"], " ", ".", 
         SubscriptBox["\[Lambda]", "0"]}], " ", "+", 
        RowBox[{
         SubscriptBox["sour\[Lambda]bar", "0"], " ", ".", 
         SubscriptBox["\[Lambda]bar", "1"]}], "  ", "-", 
        RowBox[{
         SubscriptBox["sour\[Lambda]bar", "1"], " ", ".", 
         SubscriptBox["\[Lambda]bar", "0"]}]}], " ", ")"}]}], "+", 
     RowBox[{
      SubscriptBox["e", "4"], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         SubscriptBox["sour\[Psi]", "0"], " ", ".", 
         SubscriptBox["\[Psi]", "1"]}], "-", 
        RowBox[{
         SubscriptBox["sour\[Psi]", "1"], " ", ".", 
         SubscriptBox["\[Psi]", "0"]}], " ", "+", " ", 
        RowBox[{
         SubscriptBox["sour\[Psi]bar", "0"], " ", ".", 
         SubscriptBox["\[Psi]bar", "1"]}], " ", "-", 
        RowBox[{
         SubscriptBox["sour\[Psi]bar", "1"], " ", ".", 
         SubscriptBox["\[Psi]bar", "0"]}]}], ")"}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.968221084033863*^9, 3.968221176371403*^9}, {
   3.9682212478083744`*^9, 3.9682215031868987`*^9}, {3.968450984434805*^9, 
   3.9684511674515567`*^9}, {3.9684512047354217`*^9, 3.968451245971532*^9}, 
   3.968469142933469*^9, {3.9684699555688114`*^9, 3.96846996283599*^9}, 
   3.968523548443598*^9, {3.968766507797288*^9, 3.9687665110151587`*^9}, 
   3.968871794195588*^9, {3.970617252569533*^9, 3.970617568442436*^9}, {
   3.9706177211971407`*^9, 3.9706177330351295`*^9}, 3.9709213719539905`*^9, {
   3.971116444051136*^9, 3.9711164657565312`*^9}, 3.9720247251049414`*^9, {
   3.972108476998926*^9, 3.9721084953413525`*^9}, {3.9721085307457376`*^9, 
   3.9721085428187294`*^9}, {3.9737608964856634`*^9, 3.973760907778307*^9}},
 FontSize->24,ExpressionUUID->"22866e87-960c-47b3-8afd-f417f94e3513"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Here are some replacement operators, which we will use to change  expressions \
to a canonical form, so that we can add them together, and develop equations \
for the propn:\
\>", "Title",
 CellChangeTimes->{{3.9694321852513742`*^9, 3.9694321967491407`*^9}, {
  3.972024739180068*^9, 3.972024786906997*^9}, {3.9722882156613913`*^9, 
  3.9722882174752097`*^9}},
 FontSize->24,ExpressionUUID->"0ad43ade-89f0-44a2-9e2d-f3c4d30aca4b"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"DropZeroDots", "=", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "aa_", ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"0", "cc_"}], ")"}], ".", "bb_"}], "\[Rule]", "0"}], ",", 
       "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0", "cc_"}], ")"}], ".", "bb_"}], " ", "\[Rule]", "0"}], 
       " ", ",", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", "bb_", " ", ")"}], ".", " ", 
         RowBox[{"(", "0", ")"}]}], "\[Rule]", "0"}]}], "}"}]}], "  ", ";", 
    " ", 
    RowBox[{"removeq", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Table", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", " ", "aaa_", ")"}], ".", 
            RowBox[{"(", "  ", 
             RowBox[{"bbb_", "  ", 
              SubscriptBox["q", "n"]}], ")"}]}], "\[Rule]", "  ", 
           RowBox[{
            SubscriptBox["q", "n"], " ", 
            RowBox[{"aaa", ".", "bbb"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", " ", 
        RowBox[{"Table", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", " ", 
             RowBox[{
              SubscriptBox["q", "n"], " ", "aaa_"}], ")"}], ".", 
            RowBox[{"(", " ", "bbb_", ")"}]}], "\[Rule]", " ", 
           RowBox[{
            SubscriptBox["q", "n"], "    ", 
            RowBox[{"aaa", ".", "bbb"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "}"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"minustoleft", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{"-", "a_"}], " ", ")"}], ".", " ", "b_"}], " ", "\[Rule]", 
        RowBox[{"-", " ", 
         RowBox[{"a", ".", "b"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", " ", "a_", " ", ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"-", " ", "b_"}], ")"}]}], " ", "\[Rule]", 
        RowBox[{"-", " ", 
         RowBox[{"a", ".", "b"}]}]}]}], "}"}]}], ";", 
    RowBox[{"cbartoleft", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "y_", ")"}], ".", 
        SubscriptBox["cbar", "x_"]}], " ", "\[Rule]", "   ", 
       RowBox[{
        SubscriptBox["cbar", "x"], " ", ".", "y"}]}], " ", "}"}]}], "  ", ";", 
    RowBox[{"ctoleft", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "y_", ")"}], ".", 
        SubscriptBox["c", "x_"]}], " ", "\[Rule]", "   ", 
       RowBox[{
        SubscriptBox["c", "x"], " ", ".", "y"}]}], " ", "}"}]}], "  ", ";", 
    RowBox[{"canonicalc", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["c", "1"], ".", 
         SubscriptBox["c", "0"]}], "\[Rule]", " ", 
        RowBox[{
         SubscriptBox["c", "0"], ".", 
         SubscriptBox["c", "1"]}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["cbar", "1"], ".", 
         SubscriptBox["cbar", "0"]}], "\[Rule]", 
        RowBox[{
         SubscriptBox["cbar", "0"], ".", " ", 
         SubscriptBox["cbar", "1"]}]}]}], "}"}]}], ";", 
    RowBox[{"removeinteger", "=", " ", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", "aa_Integer", " ", ")"}], ".", " ", "bb_."}], "cc_"}], 
        "\[Rule]", " ", 
        RowBox[{"aa", "  ", 
         RowBox[{"bb", ".", "cc"}]}]}], ",", "   ", 
       RowBox[{
        RowBox[{"aa__", " ", ".", " ", 
         RowBox[{"(", " ", 
          RowBox[{"bb_Integer", " ", "cc_"}], " ", ")"}]}], " ", "\[Rule]", 
        "   ", 
        RowBox[{"bb", "  ", 
         RowBox[{"aa", " ", ".", "  ", "cc"}]}]}], ",", "  ", 
       RowBox[{
        RowBox[{"aa_Integer", "  ", 
         RowBox[{
          RowBox[{"(", "  ", 
           RowBox[{"aab_Integer", "    ", 
            RowBox[{"bb_", "  ", ".", "cc_"}]}], ")"}], " ", ".", " ", 
          "dd_"}]}], "\[Rule]", 
        RowBox[{"aa", " ", "aab", "  ", 
         RowBox[{"bb", ".", "cc", ".", "dd"}]}]}]}], " ", "}"}]}], " ", ";", 
    RowBox[{"removeminusone", "=", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"aa_", " ", ".", " ", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}], " ", "\[Rule]", " ", 
        RowBox[{"-", " ", "aa"}]}], "  ", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "aa_"}], " ", ")"}], ".", " ", "bb_"}], "\[Rule]", " ", 
        RowBox[{"-", "  ", 
         RowBox[{"aa", " ", ".", " ", "bb"}]}]}], ",", "   ", 
       RowBox[{
        RowBox[{"bb_", " ", ".", " ", 
         RowBox[{"(", 
          RowBox[{"-", " ", "cc_"}], ")"}]}], " ", "\[Rule]", " ", 
        RowBox[{"-", "    ", 
         RowBox[{"bb", " ", ".", "cc"}]}]}], ",", "    ", 
       RowBox[{
        RowBox[{"bb_", " ", ".", " ", 
         RowBox[{"(", 
          RowBox[{"-", " ", "cc_"}], ")"}], ".", "dd_"}], " ", "\[Rule]", " ", 
        RowBox[{"-", "      ", 
         RowBox[{"bb", " ", ".", "cc", " ", ".", "dd"}]}]}]}], "}"}]}], " ", 
    ";", 
    RowBox[{"removerational", "=", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"aaa_", " ", ".", " ", 
         RowBox[{"(", "  ", 
          RowBox[{"bbb_Rational", "  ", "cc_"}], "  ", ")"}]}], " ", 
        "\[Rule]", " ", 
        RowBox[{"bbb", "  ", 
         RowBox[{"aaa", " ", ".", " ", "cc"}]}]}], " ", ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"bbb_Rational", "  ", "aaa_"}], " ", ")"}], " ", ".", " ", 
         RowBox[{"(", " ", "cc_", "  ", ")"}]}], " ", "\[Rule]", " ", 
        RowBox[{"bbb", "  ", 
         RowBox[{"aaa", " ", ".", " ", "cc"}]}]}]}], " ", "}"}]}], ";", 
    RowBox[{"removeI", " ", "=", 
     RowBox[{
      RowBox[{"aa_", " ", ".", " ", 
       RowBox[{"(", " ", 
        RowBox[{"I", "   ", "bb_"}], ")"}]}], "  ", "\[Rule]", " ", 
      RowBox[{"I", "  ", 
       RowBox[{"aa", ".", "bb"}]}]}]}], ";", 
    RowBox[{"removecomplex", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "aaa_", ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"bbb_Complex", " ", "cc_"}], ")"}]}], "\[Rule]", 
        RowBox[{"bbb", " ", 
         RowBox[{"aaa", ".", "cc"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"aaa_", " ", "bbb_Complex"}], ")"}], ".", 
         RowBox[{"(", "cc_", ")"}]}], "\[Rule]", 
        RowBox[{"bbb", " ", 
         RowBox[{"aaa", ".", "cc"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"valsofb", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", "1"], "\[Rule]", "1"}], ",", 
       RowBox[{
        SubscriptBox["b", "2"], "\[Rule]", "1"}], ",", 
       RowBox[{
        SubscriptBox["b", "3"], "\[Rule]", "1"}], ",", 
       RowBox[{
        SubscriptBox["b", "4"], "\[Rule]", "1"}], ",", 
       RowBox[{
        SubscriptBox["b", "5"], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        SubscriptBox["b", "6"], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        SubscriptBox["b", "7"], "\[Rule]", "1"}], ",", 
       RowBox[{
        SubscriptBox["b", "8"], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        SubscriptBox["b", "9"], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        SubscriptBox["b", "10"], "\[Rule]", "1"}], ",", 
       RowBox[{
        SubscriptBox["b", "11"], "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}]}], ";", 
    RowBox[{"valsofq", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["q", "1"], "\[Rule]", " ", "1"}], ",", 
       RowBox[{
        SubscriptBox["q", "2"], "\[Rule]", " ", "1"}], ",", 
       RowBox[{
        SubscriptBox["q", "3"], "\[Rule]", " ", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        SubscriptBox["q", "4"], "\[Rule]", " ", "1"}], ",", 
       RowBox[{
        SubscriptBox["q", "5"], "\[Rule]", " ", "1"}], ",", 
       RowBox[{
        SubscriptBox["q", "6"], "\[Rule]", " ", "1"}], ",", 
       RowBox[{
        SubscriptBox["q", "7"], "\[Rule]", " ", "1"}], ",", 
       RowBox[{
        SubscriptBox["q", "8"], "\[Rule]", " ", "1"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"removedenom", "  ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"pre_", "/", "any_"}], " ", ")"}], ".", "post_"}], 
        "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "any"}], " ", ")"}], " ", 
         RowBox[{"pre", ".", "  ", "post"}]}]}], " ", ",", 
       RowBox[{
        RowBox[{"pre_", " ", ".", 
         RowBox[{"(", 
          RowBox[{"post_", "/", "any_"}], " ", ")"}]}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "any"}], " ", ")"}], " ", 
         RowBox[{"pre", ".", "  ", "post"}]}]}]}], " ", "}"}]}], ";", "  ", 
    RowBox[{"removedenom2", "=", 
     RowBox[{"{", "   ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"pre_", "/", 
           SuperscriptBox[
            RowBox[{"(", "any_", " ", ")"}], "2"]}], ")"}], ".", 
         RowBox[{"(", "post_", ")"}]}], "\[RuleDelayed]", "  ", 
        RowBox[{
         RowBox[{"pre", ".", "post"}], "/", 
         SuperscriptBox["any", "2"]}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", "pre_", ")"}], ".", 
         RowBox[{"(", 
          RowBox[{"post_", "/", 
           SuperscriptBox[
            RowBox[{"(", "any_", " ", ")"}], "2"]}], ")"}]}], 
        "\[RuleDelayed]", " ", 
        RowBox[{
         RowBox[{"pre", ".", "post"}], "/", 
         SuperscriptBox["any", "2"]}]}]}], "}"}]}], ";"}], " "}]}]], "Input",
 CellChangeTimes->{{3.9705123375674086`*^9, 3.970512361229515*^9}, {
   3.9705124738144655`*^9, 3.97051249638621*^9}, {3.97092122209466*^9, 
   3.970921289463231*^9}, {3.970984235392542*^9, 3.97098425917029*^9}, 
   3.9709844201683283`*^9, 3.9709844700241656`*^9, 3.971096923707883*^9, 
   3.9720242169878416`*^9},
 FontSize->24,ExpressionUUID->"49a3c9a4-4061-4e12-9cd8-8f3cc01e2070"]
}, Open  ]],

Cell[CellGroupData[{

Cell["These are some more of the above:", "Title",
 CellChangeTimes->{{3.967702794388276*^9, 3.967702798480036*^9}, {
   3.967702842692482*^9, 3.967702863326188*^9}, 3.9713287990262823`*^9, {
   3.972026596050657*^9, 3.9720265978507137`*^9}, {3.972108587676095*^9, 
   3.9721085923437705`*^9}},
 FontSize->24,ExpressionUUID->"ee909468-d0eb-488f-966b-f62000e3fc3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"removem", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "  ", 
          RowBox[{
           SubscriptBox["m", "n"], " ", "aaa_"}], ")"}], ".", "bbb_"}], 
        "\[Rule]", "   ", 
        RowBox[{
         SubscriptBox["m", "n"], " ", 
         RowBox[{"aaa", ".", "bbb"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "30"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "   ", "aaa_", " ", ")"}], ".", "  ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["m", "n"], " ", "bbb_"}], ")"}]}], "\[Rule]", "   ", 
        RowBox[{
         SubscriptBox["m", "n"], " ", 
         RowBox[{"aaa", ".", "bbb"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "30"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "  ", 
          RowBox[{
           SubscriptBox["M", "n"], " ", "aaa_"}], ")"}], ".", "bbb_"}], 
        "\[Rule]", "   ", 
        RowBox[{
         SubscriptBox["M", "n"], " ", 
         RowBox[{"aaa", ".", "bbb"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "30"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "   ", "aaa_", " ", ")"}], ".", "  ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["M", "n"], " ", "bbb_"}], ")"}]}], "\[Rule]", "   ", 
        RowBox[{
         SubscriptBox["M", "n"], " ", 
         RowBox[{"aaa", ".", "bbb"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "30"}], "}"}]}], "]"}]}], "}"}]}], ";", 
  RowBox[{"removeb", "=", 
   RowBox[{"{", "  ", 
    RowBox[{
     RowBox[{"Table", "[", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{
           SubscriptBox["b", 
            RowBox[{"r", " "}]], " ", "aaa_"}], " ", ")"}], " ", ".", 
         "bbb_"}], " ", "\[Rule]", 
        RowBox[{
         SubscriptBox["b", "r"], "   ", 
         RowBox[{"aaa", ".", "bbb"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", "11"}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"Table", "[", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"aaa_", " ", ".", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["b", 
            RowBox[{"r", " "}]], "bbb_"}], " ", ")"}]}], "\[Rule]", 
        RowBox[{
         SubscriptBox["b", "r"], "   ", 
         RowBox[{"aaa", ".", "bbb"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", "11"}], "}"}]}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.9674806222329135`*^9, 3.9674806600965157`*^9, {3.96748072052903*^9, 
   3.9674809281616*^9}, {3.9674814630501804`*^9, 3.967481520114113*^9}, 
   3.967481716292302*^9, {3.9674818332275505`*^9, 3.9674819039455075`*^9}, {
   3.968258499758074*^9, 3.968258505446851*^9}, {3.9683347692118497`*^9, 
   3.968334775992055*^9}, {3.9684340855575833`*^9, 3.9684340956698055`*^9}, {
   3.969949205609868*^9, 3.9699492096278615`*^9}, {3.9709172159661765`*^9, 
   3.97091722862912*^9}, {3.9709829040190353`*^9, 3.9709829098872585`*^9}, {
   3.9709837282431984`*^9, 3.9709837574321327`*^9}, 3.971156981429744*^9},
 FontSize->24,ExpressionUUID->"c2a357fe-9d0c-4645-ad9a-f3fb0a3cf929"],

Cell[BoxData[
 RowBox[{
  RowBox[{"removemb", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", " ", 
     RowBox[{"removem", ",", "removeb"}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.967702969436883*^9, 3.967703029104027*^9}, 
   3.967703436277783*^9, {3.967703831895913*^9, 3.9677038532307377`*^9}, 
   3.9677040366327367`*^9, 3.9682588988165307`*^9, {3.9682601143857846`*^9, 
   3.9682601162066307`*^9}, 3.9683170587044983`*^9, 3.970917220930973*^9, 
   3.971157318002518*^9, 3.971329062153259*^9, 3.97132909320907*^9},
 FontSize->24,ExpressionUUID->"3451ee08-dc66-4600-aeb9-06044a0e038f"],

Cell[CellGroupData[{

Cell["\<\
The following will implement putting the terms into a canonical order, and \
also this will implement integration by parts, which is always part of any \
Susy theory:\
\>", "Section",
 CellChangeTimes->{{3.9713291282876577`*^9, 3.9713291416454873`*^9}, {
  3.972024855190212*^9, 3.9720248979496174`*^9}, {3.97202641163504*^9, 
  3.972026421190771*^9}, {3.9722882396559525`*^9, 3.972288302245291*^9}},
 FontSize->24,ExpressionUUID->"b78ad5cd-786c-4ac5-80d3-1823843fc44b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ordermixedterms", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"factor_", "    ", 
      RowBox[{
      "fermi_", " ", ".", " ", "anything_", " ", ".", " ", "sour_"}]}], "  ", 
     "/;", "  ", 
     RowBox[{
      RowBox[{"MemberQ", "[", 
       RowBox[{"fermions", ",", "fermi"}], "]"}], "&&", 
      RowBox[{"MemberQ", "[", 
       RowBox[{"sourfermions", ",", "sour"}], "]"}]}]}], "\[RuleDelayed]", 
    " ", 
    RowBox[{
     RowBox[{"-", " ", "factor"}], "  ", 
     RowBox[{
     "anything", " ", ".", " ", "sour", " ", ".", "  ", "fermi"}]}]}]}], " ", 
  ";", 
  RowBox[{"proponsouratleft", ":=", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "prop_", " ", ")"}], ".", 
     RowBox[{"(", "sour_", ")"}], ".", 
     RowBox[{"(", "anything_", ")"}]}], "\[RuleDelayed]", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "sour", ")"}], ".", " ", 
      RowBox[{"(", "prop", ")"}], ".", 
      RowBox[{"(", "anything", ")"}]}], "/;", "   ", 
     RowBox[{
      RowBox[{"MemberQ", "[", 
       RowBox[{"props", ",", "prop"}], "]"}], "&&", " ", 
      RowBox[{"MemberQ", "[", " ", 
       RowBox[{"sourfermions", ",", "sour"}], "]"}]}]}]}]}], ";", 
  RowBox[{"paonsouratleft", ":=", "   ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "pa_", ")"}], ".", 
     RowBox[{"(", "sour_", ")"}], ".", 
     RowBox[{"(", "anything_", ")"}]}], "\[RuleDelayed]", "   ", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", "sour", ")"}], ".", 
       RowBox[{"(", "pa", ")"}], ".", 
       RowBox[{"(", "anything", ")"}]}]}], "/;", " ", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{"onepas", ",", "pa"}], "]"}], "&&", " ", 
       RowBox[{"MemberQ", "[", " ", 
        RowBox[{"sourfermions", ",", "sour"}], "]"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.968434120173209*^9, 3.968434133486074*^9}, {
   3.9684341772287755`*^9, 3.968434274249998*^9}, {3.9684344060544147`*^9, 
   3.968434452769163*^9}, {3.968434751819295*^9, 3.9684347763043995`*^9}, {
   3.968435047773779*^9, 3.968435074246477*^9}, {3.9687671198616343`*^9, 
   3.9687671562374735`*^9}, {3.9693620496807036`*^9, 3.969362058172573*^9}, {
   3.969362145937104*^9, 3.9693621591869726`*^9}, {3.9699492603697186`*^9, 
   3.969949292134118*^9}, 3.9704719996075244`*^9, 3.972024289970676*^9},
 FontSize->24,ExpressionUUID->"bbbd9b9c-f699-4ef5-bfae-5ea77d72cfce"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Here are the pieces of the fermionic part of the free quadratic action, as \
discussed in the E papers.  Susy is not really included here yet.  If it is \
implemented simply, Susy would  require some relations among these \
coefficients, for example ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "1"], "\[Equal]", 
    SubscriptBox["k", "2"]}], TraditionalForm]],ExpressionUUID->
  "ec9c4b0f-cf3b-426e-9a5c-5e905c765941"],
 ".  However we find that it is necessary, and indeed essential,  to include \
counterterms that are discussed in E7, and these can also change the \
relations among the coefficients, as will be discussed in E9. "
}], "Title",
 CellChangeTimes->{{3.968172376936601*^9, 3.9681724591957655`*^9}, {
   3.9681823900968657`*^9, 3.9681824474972715`*^9}, {3.9681825820161376`*^9, 
   3.9681826229855223`*^9}, {3.9682318747571507`*^9, 3.9682318842367334`*^9}, 
   3.968565494674258*^9, {3.968653163580635*^9, 3.96865320584723*^9}, {
   3.9686853331902175`*^9, 3.968685341356642*^9}, {3.968735830477379*^9, 
   3.968735860772827*^9}, {3.969432292419264*^9, 3.9694324488776207`*^9}, 
   3.9698504317763386`*^9, 3.9711101291579638`*^9, {3.971329154167906*^9, 
   3.9713292061335363`*^9}, {3.9720249429426517`*^9, 
   3.9720250624052095`*^9}, {3.972025537208719*^9, 3.9720255637137775`*^9}, {
   3.972026430456213*^9, 3.9720264364325123`*^9}, {3.9720274569340067`*^9, 
   3.9720274572549086`*^9}, {3.972288322461026*^9, 3.97228833433083*^9}},
 FontSize->24,ExpressionUUID->"3d987b0b-c210-4342-beef-7698df39f852"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fermionsfromphiphibark1", " ", "=", 
   RowBox[{"Total", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"1", " "}]], 
      RowBox[{"Table", "[", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"a", "+", "b"}], ")"}]], 
         RowBox[{
          SubscriptBox["\[Phi]", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"a", "+", "1"}], ",", "2"}], "]"}]], " ", ".", "box", 
          " ", ".", " ", 
          SubscriptBox["pa", 
           RowBox[{"{", 
            RowBox[{"b", ",", "a"}], "}"}]], ".", 
          SubscriptBox["\[Phi]bar", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"b", "+", "1"}], ",", "2"}], "]"}]]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.968219259290423*^9, 3.968219317476108*^9}, {
   3.96821936006304*^9, 3.9682193606866083`*^9}, {3.968450587905036*^9, 
   3.9684506001046386`*^9}, 3.969175033016549*^9, {3.9698016425291996`*^9, 
   3.969801775137361*^9}, 3.9698018366806655`*^9, {3.9698018752014203`*^9, 
   3.9698018880649576`*^9}, 3.9720266174015026`*^9},
 FontSize->24,ExpressionUUID->"90133eb6-9709-4c12-bd56-dcb4f195875d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fermionsfromchichibark2", "  ", "=", 
   RowBox[{"Total", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"2", " "}]], 
      RowBox[{"Table", "[", "  ", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"a", "+", "b"}], ")"}]], 
         RowBox[{
          SubscriptBox["\[Chi]", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"a", "+", "1"}], ",", "2"}], "]"}]], "  ", ".", " ", 
          SubscriptBox["pa", 
           RowBox[{"{", 
            RowBox[{"b", ",", "a"}], "}"}]], ".", 
          SubscriptBox["\[Chi]bar", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"b", "+", "1"}], ",", "2"}], "]"}]]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "0", ",", "1"}], "}"}]}], " ", "]"}]}], "]"}], 
    "]"}]}], ";", 
  RowBox[{"fermionsfromphichimassm3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Phi]", "0"], ".", 
        SubscriptBox["\[Chi]", "1"]}], "-", 
       RowBox[{
        SubscriptBox["\[Phi]", "1"], ".", 
        SubscriptBox["\[Chi]", "0"]}], "+", 
       RowBox[{
        SubscriptBox["\[Phi]bar", "0"], ".", 
        SubscriptBox["\[Chi]bar", "1"]}], "-", 
       RowBox[{
        SubscriptBox["\[Phi]bar", "1"], ".", 
        SubscriptBox["\[Chi]bar", "0"]}]}], ")"}], " ", 
     SubsuperscriptBox["m", "3", "2"]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9698021431434965`*^9, 3.9698021496163855`*^9}, {
  3.969848846652857*^9, 3.96984885828271*^9}, {3.969848892695616*^9, 
  3.9698489378710318`*^9}, {3.970983993849457*^9, 3.970984028628437*^9}, {
  3.9709849260615697`*^9, 3.9709849744529543`*^9}},
 FontSize->24,ExpressionUUID->"34873c54-9b79-4a1e-8b66-647e22ef4083"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fermionsfromphichik3", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[Phi]", "0"], ".", "box", ".", 
       SubscriptBox["\[Chi]", "1"]}], " ", 
      SubscriptBox["k", "3"]}], "-", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Phi]", "1"], ".", "box", ".", 
       SubscriptBox["\[Chi]", "0"]}], " ", 
      SubscriptBox["k", "3"]}], "+", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Phi]bar", "0"], ".", "box", ".", 
       SubscriptBox["\[Chi]bar", "1"]}], " ", 
      SubscriptBox["k", "3"]}], "-", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Phi]bar", "1"], ".", "box", ".", 
       SubscriptBox["\[Chi]bar", "0"]}], " ", 
      SubscriptBox["k", "3"]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9682194302892604`*^9, 3.968219460035226*^9}, {
   3.968220451956973*^9, 3.9682204597701635`*^9}, {3.968303963169015*^9, 
   3.968303987178178*^9}, {3.968304058458906*^9, 3.968304081005495*^9}, 
   3.9683041345319986`*^9, 3.9694324573395786`*^9, {3.9697645682723236`*^9, 
   3.9697645844807625`*^9}, {3.969801662601989*^9, 3.969801668695315*^9}, {
   3.969801795440725*^9, 3.9698017957647905`*^9}, {3.9709855828171444`*^9, 
   3.9709856095324125`*^9}, {3.973848381815399*^9, 3.9738483818208*^9}},
 FontSize->24,ExpressionUUID->"3b9d6822-7ca1-4eb5-b3be-92d11b85ce75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fermionsfromlamlambark4", "=", 
   RowBox[{"Total", "[", 
    RowBox[{"Flatten", "[", "  ", 
     RowBox[{
      SubscriptBox["k", "4"], 
      RowBox[{"Table", "[", "  ", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"a", "+", "b"}], ")"}]], 
         RowBox[{
          SubscriptBox["\[Lambda]", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"a", "+", "1"}], ",", "2"}], "]"}]], "  ", ".", " ", 
          SubscriptBox["pa", 
           RowBox[{"{", 
            RowBox[{"a", ",", "b"}], "}"}]], ".", 
          SubscriptBox["\[Lambda]bar", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"b", "+", "1"}], ",", "2"}], "]"}]]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "0", ",", "1"}], "}"}]}], " ", "]"}]}], "]"}], 
    "]"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.9682195608313847`*^9, 3.9682195897487955`*^9}, {
   3.9682204632456083`*^9, 3.9682204787881556`*^9}, {3.968304178357532*^9, 
   3.9683041820271015`*^9}, {3.9684829787117357`*^9, 3.968482981725996*^9}, 
   3.968566021100459*^9, 3.9694324650158095`*^9, {3.9698018105671353`*^9, 
   3.9698018585984206`*^9}, {3.9698021523851795`*^9, 3.969802160417203*^9}, {
   3.9698489866579485`*^9, 3.9698490078076324`*^9}, 3.9709840530059814`*^9, {
   3.9709856374959316`*^9, 3.9709856548415318`*^9}},
 FontSize->24,ExpressionUUID->"f06bd563-b69d-422f-b421-9e2965b525d2"],

Cell[CellGroupData[{

Cell["\<\
There are no fermions in cL4 of E7.   We also want the following complicated \
terms fermionsfrompsipsibarandmassesk5,  with masses,  These were discussed \
in E7. \
\>", "Chapter",
 CellChangeTimes->{
  3.9711102149213543`*^9, {3.9720266456265745`*^9, 3.972026681140849*^9}, {
   3.9720267189469514`*^9, 3.972026722575616*^9}},
 FontSize->24,ExpressionUUID->"122e8332-3567-4c75-9f1f-bf4561a2d678"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fermionsfrompsipsibarandmassesk5", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SubscriptBox["k", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Psi]", "0"], ".", 
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]], ".", 
         SubscriptBox["\[Psi]bar", "1"]}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Psi]", "0"], ".", 
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]], ".", 
         SubscriptBox["\[Psi]bar", "0"]}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Psi]", "1"], ".", 
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]], ".", 
         SubscriptBox["\[Psi]bar", "1"]}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Psi]", "1"], ".", 
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]], ".", 
         SubscriptBox["\[Psi]bar", "0"]}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{
         SubscriptBox["\[Psi]", "0"], ".", 
         SubscriptBox["\[Lambda]", "1"]}], " ", 
        SubscriptBox["m", "1"]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{
         SubscriptBox["\[Psi]", "1"], ".", 
         SubscriptBox["\[Lambda]", "0"]}], " ", 
        SubscriptBox["m", "1"]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{
         SubscriptBox["\[Psi]bar", "0"], ".", 
         SubscriptBox["\[Lambda]bar", "1"]}], " ", 
        SubscriptBox["m", "1"]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{
         SubscriptBox["\[Psi]bar", "1"], ".", 
         SubscriptBox["\[Lambda]bar", "0"]}], " ", 
        SubscriptBox["m", "1"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Chi]", "0"], ".", 
         SubscriptBox["\[Psi]bar", "1"]}], " ", 
        SubscriptBox["b", "11"], " ", 
        SubscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Chi]", "1"], ".", 
         SubscriptBox["\[Psi]bar", "0"]}], " ", 
        SubscriptBox["b", "11"], " ", 
        SubscriptBox["m", "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Chi]bar", "0"], ".", 
         SubscriptBox["\[Psi]", "1"]}], " ", 
        SubscriptBox["b", "11"], " ", 
        SubscriptBox["m", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Chi]bar", "1"], ".", 
         SubscriptBox["\[Psi]", "0"]}], " ", 
        SubscriptBox["b", "11"], " ", 
        SubscriptBox["m", "2"]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "0"], ".", 
         SubscriptBox["\[Lambda]bar", "1"]}], " ", 
        SubscriptBox["b", "4"], " ", 
        SubscriptBox["m", "1"], " ", 
        SubscriptBox["m", "2"]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], ".", 
         SubscriptBox["\[Lambda]bar", "0"]}], " ", 
        SubscriptBox["b", "4"], " ", 
        SubscriptBox["m", "1"], " ", 
        SubscriptBox["m", "2"]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{
         SubscriptBox["\[Phi]bar", "0"], ".", 
         SubscriptBox["\[Lambda]", "1"]}], " ", 
        SubscriptBox["b", "4"], " ", 
        SubscriptBox["m", "1"], " ", 
        SubscriptBox["m", "2"]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{
         SubscriptBox["\[Phi]bar", "1"], ".", 
         SubscriptBox["\[Lambda]", "0"]}], " ", 
        SubscriptBox["b", "4"], " ", 
        SubscriptBox["m", "1"], " ", 
        SubscriptBox["m", "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "0"], ".", 
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]], ".", 
         SubscriptBox["\[Phi]bar", "1"]}], " ", 
        SubsuperscriptBox["m", "2", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "0"], ".", 
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]], ".", 
         SubscriptBox["\[Phi]bar", "0"]}], " ", 
        SubsuperscriptBox["m", "2", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], ".", 
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]], ".", 
         SubscriptBox["\[Phi]bar", "1"]}], " ", 
        SubsuperscriptBox["m", "2", "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[Phi]", "1"], ".", 
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]], ".", 
         SubscriptBox["\[Phi]bar", "0"]}], " ", 
        SubsuperscriptBox["m", "2", "2"]}]}], ")"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9709840872647395`*^9, 3.970984104170603*^9}, {
  3.9709856889763875`*^9, 3.9709857090237126`*^9}, {3.970986049761718*^9, 
  3.970986053949865*^9}},
 FontSize->24,ExpressionUUID->"7759815e-fc1f-4f03-9e67-3ae3f802f979"],

Cell[CellGroupData[{

Cell["\<\
We find it is essential to include counterterms.  In E7 it was hoped and \
suggested that this might not be necessary.  That hope was misguided, and the \
suggestion was wrong. They are essential, in fact. \
\>", "Section",
 CellChangeTimes->{{3.97202671554609*^9, 3.9720268120469613`*^9}, 
   3.9720274650609193`*^9, {3.972109588852409*^9, 3.972109596963609*^9}},
 FontSize->24,ExpressionUUID->"991ebbd4-0027-4383-acda-99c42c9d9823"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fermionsfromcountertermsk6k7", "  ", ":=", 
   RowBox[{
    RowBox[{
     SubscriptBox["m", "4"], 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Psi]", "0"], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]], ".", 
        SubscriptBox["\[Phi]", "0"]}], "  ", "+", " ", 
       RowBox[{
        SubscriptBox["\[Psi]", "1"], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]], ".", 
        SubscriptBox["\[Phi]", "1"]}], "-", 
       RowBox[{
        SubscriptBox["\[Psi]", "0"], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]], ".", 
        SubscriptBox["\[Phi]", "1"]}], "  ", "\[IndentingNewLine]", "-", " ", 
       RowBox[{
        SubscriptBox["\[Psi]", "1"], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]], ".", 
        SubscriptBox["\[Phi]", "0"]}], "+", 
       RowBox[{
        SubscriptBox["\[Psi]bar", "0"], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]], ".", 
        SubscriptBox["\[Phi]bar", "0"]}], "+", 
       RowBox[{
        SubscriptBox["\[Psi]bar", "1"], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]], ".", 
        SubscriptBox["\[Phi]bar", "1"]}], "  ", "-", 
       RowBox[{
        SubscriptBox["\[Psi]bar", "1"], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]], ".", 
        SubscriptBox["\[Phi]bar", "0"]}], "-", 
       RowBox[{
        SubscriptBox["\[Psi]bar", "0"], ".", 
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]], ".", 
        SubscriptBox["\[Phi]bar", "1"]}]}], "  ", ")"}]}], "+", 
    RowBox[{
     SubscriptBox["k", "6"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"I", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Lambda]", "0"], ".", 
           SubscriptBox["pa", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]], ".", 
           SubscriptBox["\[Chi]", "0"]}], " ", " ", "+", " ", 
          RowBox[{
           SubscriptBox["\[Lambda]", "1"], ".", 
           SubscriptBox["pa", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]], ".", 
           SubscriptBox["\[Chi]", "1"]}], "-", 
          RowBox[{
           SubscriptBox["\[Lambda]", "0"], ".", 
           SubscriptBox["pa", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}]], ".", 
           SubscriptBox["\[Chi]", "1"]}], " ", "-", " ", 
          RowBox[{
           SubscriptBox["\[Lambda]", "1"], ".", 
           SubscriptBox["pa", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]], ".", 
           SubscriptBox["\[Chi]", "0"]}]}], " ", ")"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{"I", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Lambda]bar", "0"], ".", 
           SubscriptBox["pa", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]], ".", 
           SubscriptBox["\[Chi]bar", "0"]}], " ", "+", " ", 
          RowBox[{
           SubscriptBox["\[Lambda]bar", "1"], ".", 
           SubscriptBox["pa", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]], ".", 
           SubscriptBox["\[Chi]bar", "1"]}], "-", 
          RowBox[{
           SubscriptBox["\[Lambda]bar", "0"], ".", 
           SubscriptBox["pa", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]], ".", 
           SubscriptBox["\[Chi]bar", "1"]}], "-", " ", 
          RowBox[{
           SubscriptBox["\[Lambda]bar", "1"], ".", 
           SubscriptBox["pa", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}]], ".", 
           SubscriptBox["\[Chi]bar", "0"]}]}], ")"}]}]}], ")"}]}], "+", " ", 
    RowBox[{"I", " ", 
     SubscriptBox["k", "7"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Lambda]", "0"], ".", "box", ".", 
        SubscriptBox["\[Phi]bar", "1"]}], "-", " ", 
       RowBox[{
        SubscriptBox["\[Lambda]", "1"], ".", "box", ".", 
        SubscriptBox["\[Phi]bar", "0"]}], "-", 
       RowBox[{
        SubscriptBox["\[Lambda]bar", "0"], ".", "box", ".", 
        SubscriptBox["\[Phi]", "1"]}], "\[IndentingNewLine]", "+", " ", 
       RowBox[{
        SubscriptBox["\[Lambda]bar", "1"], ".", "box", ".", 
        SubscriptBox["\[Phi]", "0"]}]}], "  ", ")"}]}], "+", " ", 
    RowBox[{"I", " ", 
     SuperscriptBox[
      SubscriptBox["m", "5"], "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Lambda]", "0"], ".", " ", 
        SubscriptBox["\[Phi]bar", "1"]}], "-", " ", 
       RowBox[{
        SubscriptBox["\[Lambda]", "1"], ".", " ", 
        SubscriptBox["\[Phi]bar", "0"]}], "-", 
       RowBox[{
        SubscriptBox["\[Lambda]bar", "0"], ".", " ", 
        SubscriptBox["\[Phi]", "1"]}], "+", " ", 
       RowBox[{
        SubscriptBox["\[Lambda]bar", "1"], ".", 
        SubscriptBox["\[Phi]", "0"]}]}], "  ", ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9707284594628935`*^9, 3.9707287518532424`*^9}, {
   3.970728782093368*^9, 3.9707292142985525`*^9}, {3.9707363647195096`*^9, 
   3.9707363714908037`*^9}, {3.970736535784444*^9, 3.9707366834613185`*^9}, {
   3.970737854544319*^9, 3.9707378614389524`*^9}, {3.9707703451619406`*^9, 
   3.970770518446683*^9}, {3.970772085976615*^9, 3.970772401839819*^9}, {
   3.970772436788774*^9, 3.970772443593996*^9}, {3.9707724741798325`*^9, 
   3.9707724743718395`*^9}, {3.9707725261839867`*^9, 
   3.9707725779494877`*^9}, {3.9707726395313625`*^9, 3.9707726456121273`*^9}, 
   3.9707797762538424`*^9, {3.970779807654789*^9, 3.970779809678833*^9}, {
   3.9707810390597153`*^9, 3.970781050039711*^9}, {3.970830204899663*^9, 
   3.9708302049062304`*^9}, {3.9709175124737015`*^9, 
   3.9709175657428274`*^9}, {3.9709857472834044`*^9, 
   3.9709858087865343`*^9}, {3.9709860766056595`*^9, 3.970986099752029*^9}, {
   3.970986149453599*^9, 3.9709861585509205`*^9}, 3.971248177876623*^9, 
   3.9720268271812162`*^9, {3.9721086688336124`*^9, 3.972108708952501*^9}, {
   3.9721087443176613`*^9, 3.9721087478179445`*^9}, 3.9721498057391357`*^9},
 FontSize->24,ExpressionUUID->"685cb743-11af-4471-b037-42fe2d7d425b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Here is the collection of the fermions for the quadratic action. We convert \
the boxes to partial derivatives, so that we do not have to include both \
kinds of derivatives, for the time being.  Later we will convert the pa back \
to box, for certain purposes.  \
\>", "Chapter",
 CellChangeTimes->{
  3.9711102416909275`*^9, 3.9720264571798506`*^9, {3.9720269130513306`*^9, 
   3.972027028222986*^9}, {3.972108781118871*^9, 3.97210879135775*^9}, {
   3.9722883839290056`*^9, 3.9722883877469153`*^9}, 3.973848173746051*^9},
 FontSize->24,ExpressionUUID->"db8f55f0-3c4e-4ba2-a23a-d8052e86e1bc"],

Cell[BoxData[
 RowBox[{"quadfermionlagrangian", ":=", "   ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{
       "fermionsfromphiphibark1", " ", ",", " ", "fermionsfromchichibark2", 
        ",", "   ", "fermionsfromphichimassm3", ",", " ", 
        "fermionsfromphichik3", ",", " ", "fermionsfromlamlambark4", ",", " ",
         "fermionsfrompsipsibarandmassesk5", " ", ",", " ", 
        "fermionsfromcountertermsk6k7", "  ", ",", "\[IndentingNewLine]", 
        "  ", "sourceterms"}], "}"}], "]"}], "/.", "boxtopa"}], "]"}], "]"}], 
  "  "}]], "Input",
 CellChangeTimes->{{3.968220369548279*^9, 3.968220398125964*^9}, {
   3.968220521227274*^9, 3.9682205266426077`*^9}, {3.9682206521724157`*^9, 
   3.9682206587039723`*^9}, {3.968220946770832*^9, 3.968220954633211*^9}, 
   3.9682220591806736`*^9, {3.968450677303206*^9, 3.96845072524902*^9}, {
   3.968450877302019*^9, 3.968450878034277*^9}, {3.968469142918422*^9, 
   3.9684691683642883`*^9}, {3.968566001907608*^9, 3.968566004134656*^9}, {
   3.968766376781511*^9, 3.968766380271843*^9}, {3.9687664575112376`*^9, 
   3.968766459298085*^9}, 3.9688759903843403`*^9, {3.9691713592907047`*^9, 
   3.9691714193258142`*^9}, 3.9691724261791587`*^9, 3.9693498967471066`*^9, {
   3.969350356752943*^9, 3.969350380501142*^9}, {3.969351976000697*^9, 
   3.9693520290576425`*^9}, {3.9693583235197554`*^9, 3.969358343100035*^9}, {
   3.969361729503349*^9, 3.969361732613058*^9}, 3.969432494146104*^9, {
   3.9697649330583754`*^9, 3.969764960585518*^9}, 3.9697653929445715`*^9, {
   3.969802224199991*^9, 3.9698023164331417`*^9}, 3.9698030276167636`*^9, {
   3.9698491542178802`*^9, 3.9698491909769773`*^9}, {3.969849236122555*^9, 
   3.969849269848659*^9}, {3.9698519391841245`*^9, 3.9698519581179233`*^9}, 
   3.9698672367359266`*^9, {3.9698783145378747`*^9, 3.969878334516348*^9}, {
   3.9698784600716677`*^9, 3.969878478447075*^9}, {3.970296707660616*^9, 
   3.970296708103217*^9}, 3.9704938765587025`*^9, 3.970498422650148*^9, 
   3.970559853461585*^9, 3.970617639617872*^9, {3.9709176014661865`*^9, 
   3.9709176034712105`*^9}, 3.970917928877971*^9, {3.9709200568940263`*^9, 
   3.9709200589661927`*^9}, 3.9709856095523376`*^9, 3.970985654855573*^9, 
   3.9709857090237126`*^9, 3.970985808793548*^9, 3.970986194637214*^9, 
   3.971248177876623*^9, 3.9714151536562843`*^9, 3.9714160140744734`*^9, {
   3.972108800446552*^9, 3.9721088072798305`*^9}, 3.9738483818208*^9, 
   3.973848465117736*^9},
 FontSize->24,ExpressionUUID->"363b657e-cf1e-4827-abf6-fa92ab9daa85"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.9721099934106913`*^9},
 FontSize->24,ExpressionUUID->"53011bb5-9dd3-4130-b76f-13e40abbc384"],

Cell[CellGroupData[{

Cell["\<\
Now we consider calculation of the equations that determine the 16 functions \
propn.  These require the following fermionic shifts, which arise from the \
form of the fermionic action above. In fact these are the most general shifts \
possible, given the properties of the fields, and that is probably crucial.  \
There are 16 propn which correspond to a shift of each of the four fermion \
fields to each of the other four fermion fields, and that is why we must \
include the counterterms referred to above. The sub-indices here are \
determined so that Lorentz invariance remains manifest.    \
\>", "Section",
 CellChangeTimes->{
  3.9720329934052415`*^9, {3.9721088233236074`*^9, 3.972109056200048*^9}, {
   3.972288402496127*^9, 3.9722884243492413`*^9}},
 FontSize->24,ExpressionUUID->"0b9a1069-ae62-42fa-8c57-61bb8914691e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]shift0", "=", " ", 
   RowBox[{
    SubscriptBox["\[Psi]", "0"], "\[Rule]", "  ", 
    RowBox[{
     SubscriptBox["\[Psi]", "0"], "+", "  ", 
     RowBox[{
      SubscriptBox["pa", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]], " ", ".", "prop10", ".", 
      SubscriptBox["sour\[Psi]bar", "1"]}], "  ", "-", "  ", 
     RowBox[{
      SubscriptBox["pa", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]], ".", "prop10", ".", 
      SubscriptBox["sour\[Psi]bar", "0"]}], "  ", "+", " ", 
     RowBox[{"I", " ", 
      SubscriptBox["M", "1"], "  ", 
      RowBox[{"prop11", " ", ".", " ", 
       SubscriptBox["sour\[Lambda]", "0"]}]}], " ", "+", " ", 
     RowBox[{
      SubscriptBox["M", "2"], "  ", 
      RowBox[{"prop12", " ", ".", " ", 
       SubscriptBox["sour\[Chi]bar", "0"]}]}], "  ", "+", 
     RowBox[{
      FractionBox["1", 
       SubscriptBox["M", "3"]], 
      RowBox[{
       SubscriptBox["pa", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]], ".", " ", "prop13", " ", ".", " ", 
       SubscriptBox["sour\[Phi]", "1"]}]}], "-", 
     RowBox[{
      FractionBox["1", 
       SubscriptBox["M", "3"]], " ", 
      RowBox[{
       SubscriptBox["pa", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]], ".", " ", "prop13", " ", ".", " ", 
       SubscriptBox["sour\[Phi]", "0"]}]}]}]}]}], " ", ";", 
  RowBox[{"\[Psi]shift1", "=", " ", 
   RowBox[{
    SubscriptBox["\[Psi]", "1"], "\[Rule]", "  ", 
    RowBox[{
     SubscriptBox["\[Psi]", "1"], "+", "  ", 
     RowBox[{
      SubscriptBox["pa", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]], " ", ".", "prop10", ".", 
      SubscriptBox["sour\[Psi]bar", "1"]}], " ", "-", "  ", 
     RowBox[{
      SubscriptBox["pa", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]], ".", "prop10", ".", 
      SubscriptBox["sour\[Psi]bar", "0"]}], " ", "+", " ", 
     RowBox[{"I", " ", 
      SubscriptBox["M", "1"], "  ", 
      RowBox[{"prop11", " ", ".", " ", 
       SubscriptBox["sour\[Lambda]", "1"]}]}], " ", "+", " ", 
     RowBox[{
      SubscriptBox["M", "2"], "  ", 
      RowBox[{"prop12", " ", ".", " ", 
       SubscriptBox["sour\[Chi]bar", "1"]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SubscriptBox["M", "3"]], 
      RowBox[{
       SubscriptBox["pa", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]], ".", " ", "prop13", " ", ".", " ", 
       SubscriptBox["sour\[Phi]", "1"]}]}], "-", 
     RowBox[{
      FractionBox["1", 
       SubscriptBox["M", "3"]], " ", 
      RowBox[{
       SubscriptBox["pa", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]], ".", " ", "prop13", " ", ".", " ", 
       SubscriptBox["sour\[Phi]", "0"]}]}]}]}]}], ";", " ", 
  RowBox[{"\[Psi]barshift0", "=", " ", 
   RowBox[{
    SubscriptBox["\[Psi]bar", "0"], "\[Rule]", "  ", 
    RowBox[{
     SubscriptBox["\[Psi]bar", "0"], "+", " ", 
     RowBox[{
      SubscriptBox["pa", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]], " ", ".", "prop10", ".", " ", 
      SubscriptBox["sour\[Psi]", "1"]}], "-", 
     RowBox[{
      SubscriptBox["pa", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]], " ", ".", " ", "prop10", ".", " ", 
      SubscriptBox["sour\[Psi]", "0"]}], "-", " ", 
     RowBox[{"I", " ", 
      SubscriptBox["M", "1"], "  ", 
      RowBox[{"prop11", " ", ".", " ", 
       SubscriptBox["sour\[Lambda]bar", "0"]}]}], " ", "+", " ", 
     RowBox[{
      SubscriptBox["M", "2"], "  ", 
      RowBox[{"prop12", ".", " ", 
       SubscriptBox["sour\[Chi]", "0"]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SubscriptBox["M", "3"]], 
      RowBox[{
       SubscriptBox["pa", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]], ".", " ", "prop13", " ", ".", " ", 
       SubscriptBox["sour\[Phi]bar", "1"]}]}], "-", 
     RowBox[{
      FractionBox["1", 
       SubscriptBox["M", "3"]], " ", 
      RowBox[{
       SubscriptBox["pa", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]], ".", " ", "prop13", " ", ".", " ", 
       SubscriptBox["sour\[Phi]bar", "0"]}]}]}]}]}], ";", " ", 
  RowBox[{"\[Psi]barshift1", "=", " ", 
   RowBox[{
    SubscriptBox["\[Psi]bar", "1"], "\[Rule]", "  ", 
    RowBox[{
     SubscriptBox["\[Psi]bar", "1"], "+", 
     RowBox[{
      SubscriptBox["pa", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]], " ", ".", " ", "prop10", " ", ".", 
      " ", 
      SubscriptBox["sour\[Psi]", "1"]}], "-", " ", 
     RowBox[{
      SubscriptBox["pa", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}]], " ", ".", "prop10", " ", ".", " ", 
      SubscriptBox["sour\[Psi]", "0"]}], "-", 
     RowBox[{"I", " ", 
      SubscriptBox["M", "1"], "  ", 
      RowBox[{"prop11", " ", ".", " ", 
       SubscriptBox["sour\[Lambda]bar", "1"]}]}], " ", "+", " ", 
     RowBox[{
      SubscriptBox["M", "2"], "  ", 
      RowBox[{"prop12", ".", " ", 
       SubscriptBox["sour\[Chi]", "1"]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SubscriptBox["M", "3"]], 
      RowBox[{
       SubscriptBox["pa", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]], ".", " ", "prop13", " ", ".", " ", 
       SubscriptBox["sour\[Phi]bar", "1"]}]}], "-", 
     RowBox[{
      FractionBox["1", 
       SubscriptBox["M", "3"]], " ", 
      RowBox[{
       SubscriptBox["pa", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]], ".", " ", "prop13", " ", ".", " ", 
       SubscriptBox["sour\[Phi]bar", "0"]}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwlzWtIk2EABeC5UKgMDNYKMtuMYs4FUf3I0snnKpvOyFu4lcVGChNcgkFs
5VqxBi6xqemijYqKjUYhREnrxrLFZNpN15aXbAsjoz6xC2vZ0N7z9uPw/Dhw
jlBztKKOy+FwckngpDq4udXGMjX18iI4VJi9B55fbCmFx1MkFTC0lF8Jw6+9
KvgxIFND0fbeZujxx07AtuYeM7yrXWOBCa2wDX4+I+6kO5wmBwyObLkO/be9
d+gPf/cDeL9U4IPTg+ZnUHNTF4dOx6kk5GWkvjlHFCr+O7UvXDBA/HTgpQya
kq1mOLYowwrTNtV2QMHBVCfkc/OuwRvyEir3614PZAM6qqjq2yMofnXhMdRJ
eiMw5JJ9gDOHJupHib7MFVpoio///k50lVsT0ObW6JPESYvuJLwaC2c1dbDM
OmuEKigM+f4Qu54yz+HMsSvL54h976PU6nbegr2TZbJlsykXifnady0e4pPL
9tPwxwZ95U/ijugqJZzfxTWs7mKZzBcOI2xxBaf+Ej1lD7/AhCFSq+pmGZXA
cAROnOX5bcR2nmQQ7s+JDkNpmmkEFlUbx2G/uCFGe1P6EhfRqdSshHOzxWth
7r1tOVDqTt8Iy9/qt8LhRGge9lfJF+Cvw8UlffgfqqEOmOvWL+thmcC0WgTd
O435UHUrTwq98UuNFjvLKMqc1MbuUaXCwTIN/DHqP2O/eSs=
  "],
 FontSize->24,ExpressionUUID->"947fbcd5-9470-4482-a9aa-c295547f65dc"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"\[Psi]shifts", "=", 
    RowBox[{"{", " ", 
     RowBox[{
     "\[Psi]shift0", ",", " ", "\[Psi]shift1", ",", " ", "\[Psi]barshift0", 
      ",", " ", "\[Psi]barshift1"}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9682285986292624`*^9, 3.968228625043898*^9}, 
   3.968228722487274*^9, {3.9682315805639877`*^9, 3.9682315897939153`*^9}, {
   3.9688474454559617`*^9, 3.968847455688436*^9}, {3.9707757773478427`*^9, 
   3.97077578242562*^9}},
 FontSize->24,ExpressionUUID->"2474b532-0ea1-4451-b49d-bd2b24873588"],

Cell[BoxData[
 RowBox[{"  ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]shift0", "=", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[Lambda]", "0"], "\[Rule]", "  ", 
      RowBox[{
       SubscriptBox["\[Lambda]", "0"], "+", "  ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]], " ", ".", "prop7", ".", 
        SubscriptBox["sour\[Lambda]bar", "1"]}], "  ", "-", "  ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]], ".", "prop7", ".", 
        SubscriptBox["sour\[Lambda]bar", "0"]}], "  ", "+", "  ", 
       RowBox[{"I", "  ", 
        SubscriptBox["M", "4"], "  ", 
        RowBox[{"prop8", " ", ".", " ", 
         SubscriptBox["sour\[Psi]", "0"]}]}], " ", "+", " ", 
       RowBox[{"I", "   ", 
        RowBox[{"prop9", " ", ".", " ", 
         SubscriptBox["sour\[Phi]bar", "0"]}]}], " ", "+", " ", 
       RowBox[{"I", " ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]], ".", " ", "prop14", " ", ".", " ", 
         SubscriptBox["sour\[Chi]", "1"]}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]], ".", " ", "prop14", " ", ".", " ", 
         SubscriptBox["sour\[Chi]", "0"]}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]shift1", "=", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Rule]", "  ", 
      RowBox[{
       SubscriptBox["\[Lambda]", "1"], "+", "  ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]], " ", ".", "prop7", ".", 
        SubscriptBox["sour\[Lambda]bar", "1"]}], "  ", "-", 
       "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]], ".", "prop7", ".", 
        SubscriptBox["sour\[Lambda]bar", "0"]}], "  ", "+", "  ", 
       RowBox[{"I", "  ", 
        SubscriptBox["M", "4"], "  ", 
        RowBox[{"prop8", " ", ".", " ", 
         SubscriptBox["sour\[Psi]", "1"]}]}], " ", "+", " ", 
       RowBox[{"I", "   ", 
        RowBox[{"prop9", " ", ".", " ", 
         SubscriptBox["sour\[Phi]bar", "1"]}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]], ".", " ", "prop14", " ", ".", " ", 
         SubscriptBox["sour\[Chi]", "1"]}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]], ".", " ", "prop14", " ", ".", " ", 
         SubscriptBox["sour\[Chi]", "0"]}]}]}]}]}], " ", ";", " ", 
    RowBox[{"\[Lambda]barshift0", "=", 
     RowBox[{
      SubscriptBox["\[Lambda]bar", "0"], "\[Rule]", "  ", 
      RowBox[{
       SubscriptBox["\[Lambda]bar", "0"], "+", "  ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]], "  ", ".", "prop7", ".", 
        SubscriptBox["sour\[Lambda]", "1"]}], "  ", "-", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]], ".", "prop7", ".", 
        SubscriptBox["sour\[Lambda]", "0"]}], "  ", "-", 
       RowBox[{"I", "   ", 
        SubscriptBox["M", "4"], "  ", 
        RowBox[{"prop8", " ", ".", " ", 
         SubscriptBox["sour\[Psi]bar", "0"]}]}], " ", "-", " ", 
       RowBox[{"I", "   ", 
        RowBox[{"prop9", " ", ".", " ", 
         SubscriptBox["sour\[Phi]", "0"]}]}], "  ", "-", 
       RowBox[{"I", " ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]], ".", "  ", "prop14", " ", ".", 
         " ", 
         SubscriptBox["sour\[Chi]bar", "1"]}]}], "+", " ", 
       RowBox[{"I", "  ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]], ".", "  ", "prop14", " ", ".", 
         " ", 
         SubscriptBox["sour\[Chi]bar", "0"]}]}]}]}]}], " ", ";", " ", 
    RowBox[{"\[Lambda]barshift1", "=", 
     RowBox[{
      SubscriptBox["\[Lambda]bar", "1"], "\[Rule]", "  ", 
      RowBox[{
       SubscriptBox["\[Lambda]bar", "1"], "+", "  ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]], "  ", ".", "prop7", ".", 
        SubscriptBox["sour\[Lambda]", "1"]}], "  ", "-", "  ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]], ".", "prop7", ".", 
        SubscriptBox["sour\[Lambda]", "0"]}], "  ", "-", " ", 
       RowBox[{"I", "   ", 
        SubscriptBox["M", "4"], "  ", 
        RowBox[{"prop8", " ", ".", " ", 
         SubscriptBox["sour\[Psi]bar", "1"]}]}], " ", "-", 
       RowBox[{"I", "    ", 
        RowBox[{"prop9", " ", ".", " ", 
         SubscriptBox["sour\[Phi]", "1"]}]}], "  ", "-", " ", 
       RowBox[{"I", "  ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]], ".", "  ", "prop14", " ", ".", 
         " ", 
         SubscriptBox["sour\[Chi]bar", "1"]}]}], "+", " ", 
       RowBox[{"I", "  ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]], ".", "  ", "prop14", " ", ".", 
         " ", 
         SubscriptBox["sour\[Chi]bar", "0"]}]}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.968224135879927*^9, 3.9682242063631935`*^9}, {
   3.9682273871461473`*^9, 3.968227547315573*^9}, {3.9682283552119446`*^9, 
   3.968228355232166*^9}, {3.968228427645211*^9, 3.9682285553828754`*^9}, {
   3.968228641384041*^9, 3.968228683701465*^9}, {3.9682568450618477`*^9, 
   3.968256866780303*^9}, {3.9682582980994177`*^9, 3.9682583107215443`*^9}, {
   3.9683286253760195`*^9, 3.9683286288358164`*^9}, {3.9683286820039296`*^9, 
   3.96832872643218*^9}, {3.968565494739691*^9, 3.968565494757877*^9}, {
   3.9687362468105135`*^9, 3.9687362518778987`*^9}, {3.96884746107102*^9, 
   3.968847479179264*^9}, {3.96918614701857*^9, 3.9691861702154603`*^9}, {
   3.9691865898702345`*^9, 3.969186602644912*^9}, {3.969209363269552*^9, 
   3.9692093783394117`*^9}, {3.969358545395572*^9, 3.9693585597830763`*^9}, {
   3.969358745140643*^9, 3.9693587597985864`*^9}, {3.9693617777615676`*^9, 
   3.9693617944282074`*^9}, {3.969363048417192*^9, 3.969363065891815*^9}, {
   3.9694407675924835`*^9, 3.9694407759638205`*^9}, {3.969900372320299*^9, 
   3.969900385866516*^9}, {3.97061803700404*^9, 3.970618077083152*^9}, {
   3.970626307987037*^9, 3.97062632539149*^9}, {3.970626384097173*^9, 
   3.9706263859227457`*^9}, {3.9707297973136215`*^9, 3.970729891471566*^9}, {
   3.9707300304238496`*^9, 3.970730291275799*^9}, {3.970774202894476*^9, 
   3.9707742248178587`*^9}, 3.970774256346649*^9, {3.9709206358951693`*^9, 
   3.970920679071868*^9}, {3.9709844699447308`*^9, 3.970984469960762*^9}, {
   3.973735118827561*^9, 3.973735118847337*^9}},
 FontSize->24,ExpressionUUID->"7f706cac-1cd5-426e-9ffa-137ddd8c5702"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"\[Lambda]shifts", "=", " ", 
    RowBox[{"{", " ", 
     RowBox[{
     "\[Lambda]shift0", ",", " ", "\[Lambda]shift1", ",", " ", 
      "\[Lambda]barshift0", ",", " ", "\[Lambda]barshift1"}], "}"}]}], " ", 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.968228687569546*^9, 3.9682287178105373`*^9}, {
   3.96823157536878*^9, 3.968231592941486*^9}, {3.9682378329089837`*^9, 
   3.9682378448362513`*^9}, {3.9688474834546957`*^9, 3.9688474920557384`*^9}, 
   3.9688481499743805`*^9, {3.9707757661965747`*^9, 3.970775771419468*^9}, {
   3.9707803489688053`*^9, 3.970780354052823*^9}, {3.9707804364025884`*^9, 
   3.970780439089164*^9}},
 FontSize->24,ExpressionUUID->"1be7ab05-4b2e-4db0-b129-c9d7af08d07c"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Chi]shift0", "=", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[Chi]", "0"], "\[Rule]", "  ", 
      RowBox[{
       SubscriptBox["\[Chi]", "0"], "+", "  ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]], " ", ".", "prop4", ".", 
        SubscriptBox["sour\[Chi]bar", "1"]}], "  ", "-", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]], ".", "prop4", ".", 
        SubscriptBox["sour\[Chi]bar", "0"]}], "  ", "+", "   ", 
       RowBox[{"prop5", ".", 
        SubscriptBox["sour\[Phi]", "0"]}], "  ", "+", " ", 
       RowBox[{
        SubscriptBox["M", "5"], "  ", 
        RowBox[{"prop6", " ", ".", " ", 
         SubscriptBox["sour\[Psi]bar", "0"]}]}], " ", "+", " ", 
       RowBox[{"I", " ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]], ".", " ", "prop15", " ", ".", 
         "  ", 
         SubscriptBox["sour\[Lambda]", "1"]}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]], ".", " ", "prop15", " ", ".", 
         "  ", 
         SubscriptBox["sour\[Lambda]", "0"]}]}]}]}]}], "  ", ";"}], 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"\[Chi]shift1", "=", 
     RowBox[{
      SubscriptBox["\[Chi]", "1"], "\[Rule]", "  ", 
      RowBox[{
       SubscriptBox["\[Chi]", "1"], "+", "  ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]], " ", ".", "prop4", ".", 
        SubscriptBox["sour\[Chi]bar", "1"]}], "  ", "-", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]], ".", "prop4", ".", 
        SubscriptBox["sour\[Chi]bar", "0"]}], "  ", "+", "   ", 
       RowBox[{"prop5", ".", 
        SubscriptBox["sour\[Phi]", "1"]}], "  ", "+", " ", 
       RowBox[{
        SubscriptBox["M", "5"], "  ", 
        RowBox[{"prop6", " ", ".", "  ", 
         SubscriptBox["sour\[Psi]bar", "1"]}]}], " ", "+", 
       RowBox[{"I", "  ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]], ".", " ", "prop15", " ", ".", 
         "  ", 
         SubscriptBox["sour\[Lambda]", "1"]}]}], "-", 
       RowBox[{"I", "  ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]], ".", " ", "prop15", " ", ".", 
         "  ", 
         SubscriptBox["sour\[Lambda]", "0"]}]}]}]}]}], "  ", ";", " ", 
    RowBox[{"\[Chi]barshift0", "=", 
     RowBox[{
      SubscriptBox["\[Chi]bar", "0"], "\[Rule]", "  ", 
      RowBox[{
       SubscriptBox["\[Chi]bar", "0"], "+", "  ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]], " ", ".", "prop4", ".", 
        SubscriptBox["sour\[Chi]", "1"]}], "  ", "-", "  ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]], ".", "prop4", ".", 
        SubscriptBox["sour\[Chi]", "0"]}], "  ", "+", "   ", 
       RowBox[{"prop5", ".", 
        SubscriptBox["sour\[Phi]bar", "0"]}], "  ", "+", " ", 
       RowBox[{
        SubscriptBox["M", "5"], "  ", 
        RowBox[{"prop6", " ", ".", " ", 
         SubscriptBox["sour\[Psi]", "0"]}]}], "  ", "-", " ", 
       RowBox[{"I", "  ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]], ".", " ", "prop15", " ", ".", 
         "  ", 
         SubscriptBox["sour\[Lambda]bar", "1"]}]}], "+", " ", 
       RowBox[{"I", "  ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]], ".", " ", "prop15", " ", ".", 
         "  ", 
         SubscriptBox["sour\[Lambda]bar", "0"]}]}]}]}]}], ";", " ", 
    RowBox[{"\[Chi]barshift1", "=", 
     RowBox[{
      SubscriptBox["\[Chi]bar", "1"], "\[Rule]", "  ", 
      RowBox[{
       SubscriptBox["\[Chi]bar", "1"], "+", "  ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]], " ", ".", "prop4", ".", 
        SubscriptBox["sour\[Chi]", "1"]}], "  ", "-", "  ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]], ".", "prop4", ".", 
        SubscriptBox["sour\[Chi]", "0"]}], "  ", "+", "   ", 
       RowBox[{"prop5", ".", 
        SubscriptBox["sour\[Phi]bar", "1"]}], "  ", "+", " ", 
       RowBox[{
        SubscriptBox["M", "5"], "  ", 
        RowBox[{"prop6", " ", ".", " ", 
         SubscriptBox["sour\[Psi]", "1"]}]}], "  ", "-", " ", 
       RowBox[{"I", "  ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]], ".", " ", "prop15", " ", ".", 
         "  ", 
         SubscriptBox["sour\[Lambda]bar", "1"]}]}], "+", " ", 
       RowBox[{"I", "  ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]], ".", " ", "prop15", " ", ".", 
         "  ", 
         SubscriptBox["sour\[Lambda]bar", "0"]}]}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.968228752513261*^9, 3.9682288048243084`*^9}, {
   3.968228963248037*^9, 3.9682289642669344`*^9}, {3.968229016124902*^9, 
   3.968229018203243*^9}, {3.9682290711017838`*^9, 3.9682291585791063`*^9}, {
   3.968229198487443*^9, 3.968229200068017*^9}, {3.968230807162149*^9, 
   3.9682308206842813`*^9}, {3.96823085253926*^9, 3.968230980643552*^9}, {
   3.9682568719712687`*^9, 3.968256889206685*^9}, {3.968328749535232*^9, 
   3.968328809427397*^9}, {3.9685654947589417`*^9, 3.968565494775838*^9}, {
   3.968736191317993*^9, 3.968736217043992*^9}, {3.9688474950883102`*^9, 
   3.968847511714811*^9}, {3.96917168837325*^9, 3.9691717157754493`*^9}, 
   3.9691717628474884`*^9, {3.9691718272841797`*^9, 3.969171840424464*^9}, {
   3.969171924798911*^9, 3.9691719490391874`*^9}, {3.969209388379464*^9, 
   3.9692094026171317`*^9}, {3.969440933181988*^9, 3.969440942636417*^9}, {
   3.9699004044259853`*^9, 3.9699004218972683`*^9}, {3.9706179789494944`*^9, 
   3.9706180180613403`*^9}, {3.9706263432545385`*^9, 
   3.9706263698296833`*^9}, {3.9707299157413626`*^9, 3.9707299745127*^9}, {
   3.970730336240325*^9, 3.9707306201445923`*^9}, {3.9707756169013433`*^9, 
   3.9707756339043555`*^9}, {3.9707756767669*^9, 3.9707756871172223`*^9}, {
   3.970920697067775*^9, 3.9709207347142015`*^9}, {3.970984503594782*^9, 
   3.970984503594782*^9}, {3.973735118847337*^9, 3.9737351188747644`*^9}},
 FontSize->24,ExpressionUUID->"a5ec99ac-8589-4572-a506-6c0c564433b2"],

Cell[BoxData[
 RowBox[{"  ", 
  RowBox[{
   RowBox[{"\[Chi]shifts", "=", 
    RowBox[{"{", " ", 
     RowBox[{
     "\[Chi]shift0", ",", " ", "\[Chi]shift1", ",", " ", "\[Chi]barshift0", 
      ",", " ", "\[Chi]barshift1"}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.968230997161207*^9, 3.9682310281367493`*^9}, {
  3.968231570464119*^9, 3.9682315958868313`*^9}, {3.9682378503055363`*^9, 
  3.9682378587102165`*^9}, {3.9688475156525583`*^9, 3.9688475233806887`*^9}},
 FontSize->24,ExpressionUUID->"e611b7ae-4e9f-4017-8299-2110a300c1d2"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"\[Phi]shift0", "=", 
    RowBox[{
     SubscriptBox["\[Phi]", "0"], "\[Rule]", "  ", 
     RowBox[{
      SubscriptBox["\[Phi]", "0"], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         SuperscriptBox[
          SubscriptBox["M", "6"], "2"]}], ")"}], "  ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]], " ", ".", "prop1", ".", 
        SubscriptBox["sour\[Phi]bar", "1"]}]}], "  ", "-", "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         SuperscriptBox[
          SubscriptBox["M", "6"], "2"]}], ")"}], 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]], ".", "prop1", ".", 
        SubscriptBox["sour\[Phi]bar", "0"]}]}], "  ", "+", "   ", 
      RowBox[{"prop2", ".", 
       SubscriptBox["sour\[Chi]", "0"]}], "  ", "+", "    ", 
      RowBox[{"I", " ", 
       RowBox[{"prop3", " ", ".", " ", 
        SubscriptBox["sour\[Lambda]bar", "0"]}]}], " ", "+", "    ", 
      RowBox[{
       FractionBox["1", 
        SubscriptBox["M", "7"]], 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]], ".", "prop16", ".", 
        SubscriptBox["sour\[Psi]", "1"]}]}], " ", "-", "    ", 
      RowBox[{
       FractionBox["1", 
        SubscriptBox["M", "7"]], 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]], ".", "prop16", ".", 
        SubscriptBox["sour\[Psi]", "0"]}]}]}]}]}], " ", ";", " ", 
   RowBox[{"\[Phi]shift1", "=", 
    RowBox[{
     SubscriptBox["\[Phi]", "1"], "\[Rule]", "  ", 
     RowBox[{
      SubscriptBox["\[Phi]", "1"], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         SuperscriptBox[
          SubscriptBox["M", "6"], "2"]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]], " ", ".", "prop1", ".", 
        SubscriptBox["sour\[Phi]bar", "1"]}]}], "  ", "-", "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         SuperscriptBox[
          SubscriptBox["M", "6"], "2"]}], ")"}], 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]], ".", "prop1", ".", 
        SubscriptBox["sour\[Phi]bar", "0"]}]}], "  ", "+", "  ", 
      RowBox[{"prop2", ".", 
       SubscriptBox["sour\[Chi]", "1"]}], "  ", "+", "    ", 
      RowBox[{"I", " ", 
       RowBox[{"prop3", " ", ".", " ", 
        SubscriptBox["sour\[Lambda]bar", "1"]}]}], "  ", "+", "    ", 
      RowBox[{
       FractionBox["1", 
        SubscriptBox["M", "7"]], 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]], ".", "prop16", ".", 
        SubscriptBox["sour\[Psi]", "1"]}]}], " ", "-", "    ", 
      RowBox[{
       FractionBox["1", 
        SubscriptBox["M", "7"]], 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]], ".", "prop16", ".", 
        SubscriptBox["sour\[Psi]", "0"]}]}]}]}]}], ";", " ", 
   RowBox[{"\[Phi]barshift0", "=", 
    RowBox[{
     SubscriptBox["\[Phi]bar", "0"], "\[Rule]", "  ", 
     RowBox[{
      SubscriptBox["\[Phi]bar", "0"], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         SuperscriptBox[
          SubscriptBox["M", "6"], "2"]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]], " ", ".", "prop1", ".", 
        SubscriptBox["sour\[Phi]", "1"]}]}], "  ", "-", "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         SuperscriptBox[
          SubscriptBox["M", "6"], "2"]}], ")"}], 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]], ".", "prop1", ".", 
        SubscriptBox["sour\[Phi]", "0"]}]}], "  ", "+", "  ", 
      RowBox[{"prop2", ".", 
       SubscriptBox["sour\[Chi]bar", "0"]}], "  ", "-", " ", 
      RowBox[{"I", "    ", 
       RowBox[{"prop3", " ", ".", " ", 
        SubscriptBox["sour\[Lambda]", "0"]}]}], "  ", "+", "    ", 
      RowBox[{
       FractionBox["1", 
        SubscriptBox["M", "7"]], 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]], ".", "prop16", ".", 
        SubscriptBox["sour\[Psi]bar", "1"]}]}], " ", "-", "    ", 
      RowBox[{
       FractionBox["1", 
        SubscriptBox["M", "7"]], 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]], ".", "prop16", ".", 
        SubscriptBox["sour\[Psi]bar", "0"]}]}]}]}]}], ";", " ", 
   RowBox[{"\[Phi]barshift1", "=", 
    RowBox[{
     SubscriptBox["\[Phi]bar", "1"], "\[Rule]", "  ", 
     RowBox[{
      SubscriptBox["\[Phi]bar", "1"], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         SuperscriptBox[
          SubscriptBox["M", "6"], "2"]}], ")"}], " ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]], " ", ".", "prop1", ".", 
        SubscriptBox["sour\[Phi]", "1"]}]}], "  ", "-", "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         SuperscriptBox[
          SubscriptBox["M", "6"], "2"]}], ")"}], 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]], ".", "prop1", ".", 
        SubscriptBox["sour\[Phi]", "0"]}]}], "  ", "+", "  ", 
      RowBox[{"prop2", ".", 
       SubscriptBox["sour\[Chi]bar", "1"]}], "  ", "-", " ", 
      RowBox[{"I", "    ", 
       RowBox[{"prop3", " ", ".", " ", 
        SubscriptBox["sour\[Lambda]", "1"]}]}], " ", "+", "    ", 
      RowBox[{
       FractionBox["1", 
        SubscriptBox["M", "7"]], 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]], ".", "prop16", ".", 
        SubscriptBox["sour\[Psi]bar", "1"]}]}], " ", "-", "    ", 
      RowBox[{
       FractionBox["1", 
        SubscriptBox["M", "7"]], 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]], ".", "prop16", ".", 
        SubscriptBox["sour\[Psi]bar", "0"]}]}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwl0Fsog3EABfA1DyshoQi5FA8ol1IkqQ9l5jKJMI0s99xClKLZA2Nom2uE
WK1MsZehhZgmhDFrrLCUhyXfgztryv98Hk6/x9M54aLWwho2i8UKJYF6Gcd8
Kqcpl6H2Dn6O9jmg7EX4DOeTxa/Qr2TpHV5UJ/3C7YgsrzPilVUWeEG0x34x
irUlQhtRr+JVwu3N4DEX8Xish1EtkU9Aw45CBV/tNyFtCpoS1dkYMx/Mlh+i
+CjYCqdMw7wZJU0F6ppzoGBxmQ+HIpMKINunZm+FqExZOIDn6/wHeFIY9Air
NJZBDVHxmCCDdqOu6414Z5zthW39Ax/vxM4ADyeMdsRc+k6QH4xh1zCqpSJD
MEl6U29yYf99pn89sYi7ypgmrS9VECMk7WXwpCFbCEf2RVXwKV1QB+NylE3Q
W8PvgPLy5W7YKfbXqYkbHO0WdJrY+9Dv+YPxu3HuEEqLJRbovqvkeU7R1Dg1
zug6XcmHs3kaxkRtFtdtmuyO5zJGUbdluXM0Vbr27x9D+RRm
  "],
 FontSize->24,ExpressionUUID->"894cfeb8-695a-49f7-b10f-f81556c09732"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]shifts", "=", 
     RowBox[{"{", " ", 
      RowBox[{
      "\[Phi]shift0", ",", " ", "\[Phi]shift1", ",", " ", "\[Phi]barshift0", 
       ",", " ", "\[Phi]barshift1"}], "}"}]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"allshifts", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{
       "\[Phi]shifts", ",", "\[Chi]shifts", ",", "  ", "\[Lambda]shifts", " ",
         ",", "\[Psi]shifts"}], "}"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.96823155516889*^9, 3.9682315644386473`*^9}, {
   3.9682315994462175`*^9, 3.968231612791012*^9}, 3.9682316481159725`*^9, {
   3.9682377936652975`*^9, 3.96823779834966*^9}, {3.9682378646582656`*^9, 
   3.9682378721537867`*^9}, {3.968847541190737*^9, 3.968847549977451*^9}, 
   3.96884816541699*^9, {3.9707757258403015`*^9, 3.970775749655796*^9}, {
   3.9707757919288797`*^9, 3.970775805298976*^9}, {3.9707804135049295`*^9, 
   3.9707804192725534`*^9}},
 FontSize->24,ExpressionUUID->"e6213b4e-2460-4d44-9bce-80807eeb76b1"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.972110031501194*^9},
 FontSize->24,ExpressionUUID->"fe8a697a-2e19-402d-b03a-ca654d68b20f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"allshifts", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.972111800597186*^9, 3.9721118026668696`*^9}},
 FontSize->24,ExpressionUUID->"580ba965-81a0-4cc2-941d-db0eb50ab2f0"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{{3.97211179827576*^9, 3.972111803749709*^9}, 
   3.9721198106578646`*^9, 3.9721498880654435`*^9, 3.972150685307205*^9, 
   3.972151098612175*^9, 3.9722013644366517`*^9, 3.9722084866321516`*^9, 
   3.9722173138055086`*^9, 3.972219677807599*^9, 3.9722212381901045`*^9, 
   3.9722238195595236`*^9, 3.972241184852701*^9, 3.972243504802679*^9, {
   3.972244530059018*^9, 3.972244547525096*^9}, 3.9722584182810006`*^9, 
   3.9722592595414248`*^9, 3.972287618976835*^9, 3.9722890669220495`*^9, 
   3.9737146933954954`*^9, 3.973734849358848*^9, 3.9737350340527525`*^9, 
   3.9737351428919954`*^9, 3.9737563772072654`*^9, 3.973760827436846*^9, 
   3.9737609748280334`*^9, 3.9737612412145863`*^9, 3.9737614467678757`*^9, 
   3.9737615307517586`*^9, 3.9738234933484707`*^9, 3.973828789540312*^9, 
   3.9738481953001432`*^9, 3.9738484028688*^9, 3.9742247001782603`*^9, 
   3.9742252782747293`*^9, 3.97426807190453*^9},
 FontSize->24,ExpressionUUID->"2bece046-cbd6-4abe-8aef-a5ea3a796c09"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
FERMION ACTION AND SHIFTS:  Now we start the derivation of the equations for \
the propn.  The equations for propn come from requiring that the mixed terms \
that involve sourfermions and fermions all vanish. This ensures that in the \
path integral all we are left with is the generator of propagators.  But we \
must calculate those terms by implementing the shifts and collecting terms,  \
and then converting all terms to canonical forms.  That requires quite a lot \
of manipulation, and the manipulation in this notebook is not really optimal \
here--it is more of an art than a science so far, and it certainly needs to \
be made more systematic. In fact these rules and their implementation come \
from examining the expressions, some of them huge, to ensure that all \
necessary manipulations are included. \
\>", "Title",
 CellChangeTimes->{
  3.9721092723621435`*^9, {3.9721095122579937`*^9, 3.9721095134713306`*^9}, {
   3.9722884685751305`*^9, 3.972288511005066*^9}},
 FontSize->24,ExpressionUUID->"bf1afe0c-631f-4f3a-802b-029b789db621"],

Cell[CellGroupData[{

Cell["This is the Lagrangian ", "Section",
 CellChangeTimes->{{3.972112410216213*^9, 3.9721124224732747`*^9}, 
   3.972243681028227*^9, {3.97225875538163*^9, 3.972258762088669*^9}},
 FontSize->24,ExpressionUUID->"3bf1a488-fbbb-4f89-97de-259446f9dc32"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cLfermionstotalbig", "=", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{"Distribute", ",", 
      RowBox[{"Expand", "[", " ", "quadfermionlagrangian", " ", "]"}], ",", 
      "Infinity"}], "]"}], "//.", "removeminusone"}]}], ";", " ", 
  RowBox[{"cLfermionstotalbig", "//", "Length"}]}]], "Input",
 CellChangeTimes->{{3.9705601652374773`*^9, 3.9705601769246354`*^9}},
 FontSize->24,ExpressionUUID->"da5cf5a2-4428-492f-b0fc-1b46026815ca"],

Cell[BoxData["92"], "Output",
 CellChangeTimes->{
  3.972111354188233*^9, 3.9721198109589777`*^9, 3.972149888349824*^9, 
   3.9721506855917892`*^9, 3.972151098897287*^9, 3.972201364720127*^9, 
   3.972208486924283*^9, 3.9722173140901623`*^9, 3.9722196780913687`*^9, 
   3.972221238494153*^9, 3.972223819860076*^9, 3.972241185136497*^9, 
   3.972243505071385*^9, {3.9722445303335857`*^9, 3.972244547834936*^9}, 
   3.9722584185495987`*^9, 3.972259259826315*^9, 3.9722876192611637`*^9, 
   3.972289067205843*^9, 3.973714693710965*^9, 3.9737348496569953`*^9, 
   3.973735034337586*^9, 3.9737351431701484`*^9, 3.973756377507368*^9, 
   3.9737608277366657`*^9, 3.9737609751297054`*^9, 3.9737612415295267`*^9, 
   3.9737614470718217`*^9, 3.9737615310360274`*^9, 3.9738234936720247`*^9, 
   3.9738287898724775`*^9, 3.973848195613542*^9, 3.973848403185355*^9, 
   3.9742247004871073`*^9, 3.974225278590536*^9, 3.9742680722132273`*^9},
 FontSize->24,ExpressionUUID->"cbeb8104-6158-4491-823f-c84485588250"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Here we shift the fields and reorganize the result a bit.", "Section",
 CellChangeTimes->{{3.9721109314007874`*^9, 3.9721109424157495`*^9}, 
   3.9722436895341225`*^9, {3.9722587711962476`*^9, 3.9722587827475624`*^9}, 
   3.9722885316707025`*^9},
 FontSize->24,ExpressionUUID->"87cdd2e6-0938-417d-904c-e157af6e351e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"shiftedbig", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{"Distribute", ",", " ", 
               RowBox[{"cLfermionstotalbig", "/.", " ", "allshifts"}], ",", 
               "Infinity"}], "]"}], "/.", "removeminusone"}], "//.", 
            RowBox[{"Flatten", "[", "removem", "]"}]}], "//.", 
           "removedenom"}], " ", "//.", " ", "removedenom2"}], "  ", "/.", 
         "ordermixedterms"}], " ", "/.", " ", "DropZeroDots"}], "//.", 
       "proptoright"}], "//.", "removeminusone"}], "//.", "commutepa"}], "//.",
     "removecomplex"}]}], ";", 
  RowBox[{"shiftedbig", "//", "Length"}]}]], "Input",
 CellChangeTimes->{{3.9705601562556953`*^9, 3.9705601612050314`*^9}, {
   3.970983379469695*^9, 3.970983388361116*^9}, 3.9709834811704125`*^9, 
   3.9711580305557613`*^9, 3.9711580660297675`*^9},
 FontSize->24,ExpressionUUID->"68442770-b69f-43b5-95fc-2964c9d5573f"],

Cell[BoxData["3360"], "Output",
 CellChangeTimes->{
  3.970560194431136*^9, 3.9705692567002783`*^9, 3.9705696645329003`*^9, 
   3.9705698122754154`*^9, 3.9705701111672564`*^9, 3.9705702981668777`*^9, 
   3.9705711424025335`*^9, 3.9705713805621147`*^9, 3.97057150487708*^9, 
   3.9706176660282288`*^9, 3.970617779641363*^9, 3.9706186186779966`*^9, 
   3.9706188727322564`*^9, 3.970620240285796*^9, 3.9706210061311607`*^9, 
   3.9706212006779294`*^9, 3.970626462571636*^9, 3.9706267495875187`*^9, 
   3.9706280652824745`*^9, 3.970628345015257*^9, 3.970646229535432*^9, 
   3.9706516150578575`*^9, 3.9706522119807143`*^9, 3.970652359186943*^9, 
   3.9706525263729963`*^9, 3.97066625283634*^9, 3.9706664432663126`*^9, 
   3.970667505082465*^9, 3.9709170125299573`*^9, 3.970917346649949*^9, 
   3.970917624676592*^9, 3.9709179404864416`*^9, 3.9709181423857126`*^9, 
   3.9709193669619446`*^9, {3.970919839846403*^9, 3.970919864320937*^9}, 
   3.9709200702717395`*^9, 3.9709208148607955`*^9, 3.970921367674813*^9, 
   3.9709234385539846`*^9, {3.9709247051660957`*^9, 3.9709247322993507`*^9}, 
   3.970930173235341*^9, 3.9709305408510475`*^9, 3.970947262845737*^9, 
   3.970948128869813*^9, 3.970973059684637*^9, 3.9709820014087343`*^9, 
   3.9709829441006927`*^9, 3.970983392040128*^9, 3.970983485752679*^9, 
   3.9709835666588554`*^9, 3.970983824751971*^9, 3.970984151073184*^9, 
   3.9709846183663*^9, 3.9709850212511425`*^9, 3.970985282372159*^9, 
   3.9709853340968137`*^9, 3.9709858368288345`*^9, 3.9709862479926343`*^9, 
   3.9709902467294474`*^9, 3.9709934116587152`*^9, 3.971002445012453*^9, 
   3.9710065504731917`*^9, 3.971007872334283*^9, 3.9710082449922233`*^9, 
   3.971010237439082*^9, 3.9710103991886573`*^9, 3.971023808575246*^9, 
   3.9710249553564157`*^9, 3.971034469086001*^9, 3.971083497563134*^9, 
   3.971096880945798*^9, 3.9710975685443563`*^9, {3.9710984082962055`*^9, 
   3.971098423817959*^9}, {3.971102307383451*^9, 3.9711023283439302`*^9}, 
   3.9711023903912745`*^9, 3.9711026836015563`*^9, 3.9711193664147425`*^9, 
   3.9711577299760156`*^9, 3.971158085399697*^9, 3.971158115763053*^9, 
   3.971158827873002*^9, 3.971159012545469*^9, 3.9711593949954734`*^9, 
   3.9711596119822474`*^9, 3.9711598699096365`*^9, 3.971160141535243*^9, 
   3.971160235531837*^9, 3.971160276150646*^9, {3.971160655667163*^9, 
   3.9711606807788486`*^9}, 3.97116087777312*^9, 3.971161518123208*^9, {
   3.9711663618793755`*^9, 3.9711663812224693`*^9}, 3.9711722747310667`*^9, 
   3.9711784572660775`*^9, 3.97124593692039*^9, 3.9712470532315855`*^9, 
   3.971247333763936*^9, 3.971248268065411*^9, 3.9712547019273806`*^9, 
   3.9712669488527174`*^9, 3.971275797744589*^9, 3.971275999416591*^9, 
   3.971284937872883*^9, 3.9712852302631207`*^9, 3.9712885244388905`*^9, 
   3.971291500423237*^9, 3.9713298553503466`*^9, 3.971338219795869*^9, 
   3.9713402958879223`*^9, 3.971357537214182*^9, 3.97137137104018*^9, 
   3.971382918914405*^9, 3.971386001845543*^9, 3.971395322960104*^9, 
   3.9713957747649283`*^9, 3.9714146636784973`*^9, 3.9714376003250933`*^9, 
   3.971488373668049*^9, 3.971511666687109*^9, 3.9715126333804693`*^9, 
   3.9715137213100348`*^9, 3.9715145377185464`*^9, 3.97159355628063*^9, 
   3.971598580885048*^9, 3.971602051226167*^9, 3.9716022765836945`*^9, 
   3.971621014216752*^9, 3.9716214635302515`*^9, 3.971631996075548*^9, 
   3.971634557721199*^9, 3.971671673846046*^9, 3.971672808785759*^9, 
   3.971674237183483*^9, 3.971684837876769*^9, 3.9716994785821915`*^9, 
   3.9716996758322697`*^9, 3.9717552750601854`*^9, 3.971757253662719*^9, 
   3.9717803177577963`*^9, 3.97178521370232*^9, 3.9719408170633516`*^9, 
   3.9719424643599916`*^9, 3.9719525327783227`*^9, 3.97195354523001*^9, {
   3.97195718480149*^9, 3.9719571978586354`*^9}, 3.971996227902655*^9, 
   3.9720230693530664`*^9, 3.972109345535816*^9, 3.9721198159359446`*^9, 
   3.9721498910294237`*^9, 3.9721506882598743`*^9, 3.9721511016474743`*^9, 
   3.9722013674683356`*^9, 3.972208489621605*^9, 3.972217316766637*^9, 
   3.972219680753579*^9, 3.97222124114071*^9, 3.972223822624609*^9, 
   3.9722411877526865`*^9, 3.972243507674667*^9, {3.97224453298551*^9, 
   3.9722445505850496`*^9}, 3.972258421076478*^9, 3.9722592625131307`*^9, 
   3.97228762187861*^9, 3.9722890698467093`*^9, 3.973714696372882*^9, 
   3.973734852275937*^9, 3.9737350369974318`*^9, 3.973735145862919*^9, 
   3.973756380227409*^9, 3.9737608303934174`*^9, 3.9737609777542686`*^9, 
   3.97376124423676*^9, 3.973761449692918*^9, 3.973761533679632*^9, 
   3.9738234963303022`*^9, 3.973828792600089*^9, 3.9738481982822914`*^9, 
   3.973848405868983*^9, 3.974224703149211*^9, 3.9742252813095055`*^9, 
   3.9742680749272575`*^9},
 FontSize->24,ExpressionUUID->"adeb5f84-e0d6-4e38-8303-b571984959a0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"shiftedbig", ";"}]], "Input",
 CellChangeTimes->{{3.972288576156165*^9, 3.972288581846878*^9}},
 FontSize->24,ExpressionUUID->"da2cb63f-27ee-43ff-9373-c59cb53c333f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Note that there are 3360 terms here.  They can be viewed by removing the \
semicolon on the cell shiftedbig;  We need to examine them to make sure that \
the next steps work.  Here we are putting the shifted Lagrangian into \
canonical form, so far as the mixed part goes\
\>", "Section",
 CellChangeTimes->{{3.9721120730281544`*^9, 3.97211210569763*^9}, {
  3.972258789461776*^9, 3.972258801894698*^9}, {3.972288535580568*^9, 
  3.9722886508203716`*^9}, {3.9722901429776273`*^9, 3.972290144051937*^9}},
 FontSize->24,ExpressionUUID->"defdaf99-f685-487a-8818-3bb7ec979025"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"canonicalformixedbig", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Map", "[", 
                    RowBox[{
                    "Distribute", ",", "shiftedbig", " ", ",", "Infinity"}], 
                    "]"}], "//.", "removedenom"}], " ", "//.", " ", 
                  "removedenom2"}], "//.", "removecomplex"}], " ", "//.", 
                "removeminusone"}], " ", "//.", "proptoright"}], "//.", 
              "commutepa"}], "//.", "removeminusone"}], "//.", 
            "ordermixedterms"}], "//.", "proponsouratleft"}], "//.", 
          "paonsouratleft"}], "//.", "removeminusone"}], "//.", 
        "paonsouratleft"}], "//.", "removeminusone"}], "//.", "removedenom"}],
      " ", "//.", " ", "removedenom2"}]}], ";", 
   RowBox[{"canonicalformixedbig", "//", "Length"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.970560144859724*^9, 3.970560149732537*^9}},
 FontSize->24,ExpressionUUID->"17b31aa1-ab01-4ba4-809c-4d0bf9e19e63"],

Cell[BoxData["3248"], "Output",
 CellChangeTimes->{
  3.970560195219879*^9, 3.9705692574921217`*^9, 3.9705696652945623`*^9, 
   3.970569813049659*^9, 3.9705701119437027`*^9, 3.9705702989082937`*^9, 
   3.970571143190672*^9, 3.970571381338217*^9, 3.9705715056652565`*^9, 
   3.970617666820801*^9, 3.9706177804490623`*^9, 3.9706186194829164`*^9, 
   3.9706188735776887`*^9, 3.9706202411272125`*^9, 3.970621006906152*^9, 
   3.970621201435881*^9, 3.970626463333295*^9, 3.9706267503720446`*^9, 
   3.970628066071149*^9, 3.9706283458093204`*^9, 3.9706462302632504`*^9, 
   3.9706516158466873`*^9, 3.9706522127548304`*^9, 3.97065235997515*^9, 
   3.9706525271295424`*^9, 3.970666253681219*^9, 3.970666444054812*^9, 
   3.970667505862818*^9, 3.9709170133185997`*^9, 3.9709173473933845`*^9, 
   3.9709176257995825`*^9, 3.970917941226615*^9, 3.970918143173993*^9, 
   3.9709193677017837`*^9, {3.970919840603525*^9, 3.9709198651095877`*^9}, 
   3.970920071389741*^9, 3.9709208175419736`*^9, 3.9709213704379473`*^9, 
   3.9709234412552414`*^9, {3.9709247081498632`*^9, 3.9709247352964964`*^9}, 
   3.9709301760137014`*^9, 3.970930543597576*^9, 3.9709472656223364`*^9, 
   3.9709481316436205`*^9, 3.9709730624112616`*^9, 3.9709820041175723`*^9, 
   3.9709829469495935`*^9, 3.9709835693188105`*^9, 3.9709838274944057`*^9, 
   3.970984153832768*^9, 3.9709846211072283`*^9, 3.9709850239450617`*^9, 
   3.9709852850051956`*^9, 3.970985336853895*^9, 3.970985839577484*^9, 
   3.970986250836306*^9, 3.970990249389514*^9, 3.970993414327729*^9, 
   3.971002447727721*^9, 3.9710065531818113`*^9, 3.9710078750461836`*^9, 
   3.97100824771984*^9, 3.9710102401652527`*^9, 3.971010401995629*^9, 
   3.971023811336585*^9, 3.971024958164701*^9, 3.9710344718572583`*^9, 
   3.9710835002551603`*^9, 3.9710968838018684`*^9, 3.9710975712582464`*^9, {
   3.9710984110658703`*^9, 3.971098426598753*^9}, {3.971102310062889*^9, 
   3.9711023310390434`*^9}, 3.9711023931911583`*^9, 3.9711026865276337`*^9, 
   3.9711193691321473`*^9, 3.971157733093068*^9, 3.9711580880175114`*^9, 
   3.9711581184974084`*^9, 3.971158830652748*^9, 3.971159015468933*^9, 
   3.9711593977391453`*^9, 3.971159614680044*^9, 3.971159872705773*^9, 
   3.9711601443255963`*^9, 3.97116023854876*^9, 3.9711602789402328`*^9, {
   3.971160658370866*^9, 3.9711606835632114`*^9}, 3.9711608804822245`*^9, 
   3.9711615208407454`*^9, {3.971166364552127*^9, 3.9711663839421883`*^9}, 
   3.9711722774764194`*^9, 3.9711784600599*^9, 3.9712459396153283`*^9, 
   3.971247055996477*^9, 3.971247336474713*^9, 3.971248270759254*^9, 
   3.9712547046780396`*^9, 3.971266951564288*^9, 3.9712758006364794`*^9, 
   3.9712760022698956`*^9, 3.9712849407469387`*^9, 3.971285233031578*^9, 
   3.97128852713653*^9, 3.9712915031668825`*^9, 3.971329858032471*^9, 
   3.9713382224821053`*^9, 3.9713402986951027`*^9, 3.97135753999953*^9, 
   3.971371373701214*^9, 3.9713829217361603`*^9, 3.971386004537428*^9, 
   3.971395325646535*^9, 3.9713957775051064`*^9, 3.971414666417017*^9, 
   3.971437603107583*^9, 3.9714883764591713`*^9, 3.971511669497864*^9, 
   3.9715126361756554`*^9, 3.971513724150917*^9, 3.971514540478901*^9, 
   3.9715935588286505`*^9, 3.971598583577236*^9, 3.971602053873252*^9, 
   3.9716022792952304`*^9, 3.971621016853436*^9, 3.9716214661997023`*^9, 
   3.9716319987103205`*^9, 3.9716345603796425`*^9, 3.9716716765304785`*^9, 
   3.9716728114626894`*^9, 3.9716742398974996`*^9, 3.9716848404817934`*^9, 
   3.971699481293853*^9, 3.971699678686145*^9, 3.9717552779032693`*^9, 
   3.971757256327283*^9, 3.97178032045757*^9, 3.9717852164476385`*^9, 
   3.971940819733759*^9, 3.9719424670404177`*^9, 3.97195253543148*^9, 
   3.97195354790709*^9, 3.971957200507929*^9, 3.971996230538397*^9, 
   3.9720230720919523`*^9, 3.9721093530754533`*^9, 3.9721198234092636`*^9, 
   3.972149893750951*^9, 3.9721506910048*^9, 3.9721511043714724`*^9, 
   3.9722013701808987`*^9, 3.972208492317277*^9, 3.972217319478712*^9, 
   3.9722196834825306`*^9, 3.972221243850994*^9, 3.9722238253725123`*^9, 
   3.9722411903650866`*^9, 3.972243510275428*^9, {3.972244535672207*^9, 
   3.9722445532751427`*^9}, 3.972258423682232*^9, 3.9722592651850867`*^9, 
   3.9722876245081496`*^9, 3.972289072496162*^9, 3.9737146990654635`*^9, 
   3.9737348549755535`*^9, 3.9737350398266397`*^9, 3.9737351485521183`*^9, 
   3.973756382871751*^9, 3.97376083300609*^9, 3.973760980362891*^9, 
   3.9737612469115906`*^9, 3.9737614523410993`*^9, 3.973761536374304*^9, 
   3.9738234989221263`*^9, 3.973828795331397*^9, 3.9738482009882956`*^9, 
   3.9738484085895653`*^9, 3.974224705798849*^9, 3.9742252839908113`*^9, 
   3.974268077640353*^9},
 FontSize->24,ExpressionUUID->"d8a8077c-2220-41f1-b184-5f55ef4a06e4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["This puts the above sum into a list", "Section",
 CellChangeTimes->{{3.9721121458552732`*^9, 3.972112154581684*^9}, 
   3.9722437122324905`*^9, {3.9722588145633216`*^9, 3.97225882454048*^9}, {
   3.9722886979509354`*^9, 3.972288698577489*^9}},
 FontSize->24,ExpressionUUID->"655470d2-8944-487a-9f1f-38a266c705df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"flatcanonbig", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"canonicalformixedbig", "/.", 
          RowBox[{"Plus", "\[Rule]", " ", "List"}]}], "]"}], "/.", " ", 
        "paonsouratleft"}], "/.", "removeminusone"}], "/.", " ", 
      "paonsouratleft"}]}], ";", 
    RowBox[{"flatcanonbig", "//", "Length"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.970560124270567*^9, 3.970560138150762*^9}},
 FontSize->24,ExpressionUUID->"6d36bf42-0845-45c9-91bd-95cf523b61be"],

Cell[BoxData["3248"], "Output",
 CellChangeTimes->{
  3.970560195393799*^9, 3.970569257650154*^9, 3.9705696654850144`*^9, 
   3.9705698132235966`*^9, 3.9705701121181774`*^9, 3.9705702990990953`*^9, 
   3.970571143364976*^9, 3.9705713815444775`*^9, 3.9705715058388996`*^9, 
   3.970617666979134*^9, 3.970617780624503*^9, 3.97061861968939*^9, 
   3.970618873743067*^9, 3.970620241301862*^9, 3.97062100708012*^9, 
   3.970621201626529*^9, 3.9706264635393343`*^9, 3.970626750532586*^9, 
   3.9706280662450447`*^9, 3.970628345984638*^9, 3.9706462304863925`*^9, 
   3.9706516160361423`*^9, 3.9706522129288683`*^9, 3.9706523601481843`*^9, 
   3.970652527320786*^9, 3.9706662538754272`*^9, 3.970666444250224*^9, 
   3.970667506015071*^9, 3.970917013493588*^9, 3.9709173475834756`*^9, 
   3.970917626068262*^9, 3.9709179414158807`*^9, 3.970918143363081*^9, 
   3.9709193678763065`*^9, {3.970919840777025*^9, 3.9709198652677517`*^9}, 
   3.97092007165841*^9, 3.9709208181433473`*^9, 3.97092137107061*^9, 
   3.9709234418563013`*^9, {3.9709247088023624`*^9, 3.970924735929249*^9}, 
   3.970930176629733*^9, 3.9709305442130966`*^9, 3.970947266238305*^9, 
   3.9709481322739706`*^9, 3.9709730630122023`*^9, 3.9709820047299304`*^9, 
   3.9709829475656505`*^9, 3.9709835699182963`*^9, 3.9709838281092377`*^9, 
   3.9709841545761724`*^9, 3.9709846217216015`*^9, 3.9709850245430603`*^9, 
   3.970985285604707*^9, 3.9709853374854937`*^9, 3.970985840191181*^9, 
   3.970986251468339*^9, 3.970990250003294*^9, 3.970993414957842*^9, 
   3.9710024483609724`*^9, 3.971006553800393*^9, 3.971007875694621*^9, 
   3.971008248318254*^9, 3.9710102407820964`*^9, 3.9710104026090527`*^9, 
   3.9710238119510474`*^9, 3.971024958788952*^9, 3.97103447248802*^9, 
   3.9710835008541718`*^9, 3.971096884463681*^9, 3.971097571873761*^9, {
   3.97109841168795*^9, 3.9710984272624936`*^9}, {3.9711023106837187`*^9, 
   3.9711023316854477`*^9}, 3.971102393804216*^9, 3.971102687175645*^9, 
   3.9711193697386184`*^9, 3.9711577339514637`*^9, 3.9711580886170006`*^9, 
   3.9711581191139126`*^9, 3.971158831334152*^9, 3.971159016136483*^9, 
   3.9711593983731327`*^9, 3.971159615311201*^9, 3.97115987333718*^9, 
   3.971160144957278*^9, 3.9711602391793766`*^9, 3.971160279572361*^9, {
   3.9711606589876547`*^9, 3.971160684196269*^9}, 3.9711608810999813`*^9, 
   3.9711615215209875`*^9, {3.971166365200058*^9, 3.9711663845586023`*^9}, 
   3.9711722781076956`*^9, 3.9711784606908927`*^9, 3.9712459402157874`*^9, 
   3.971247056623579*^9, 3.9712473370901403`*^9, 3.9712482713573775`*^9, 
   3.9712547052949758`*^9, 3.9712669521952295`*^9, 3.9712758012698355`*^9, 
   3.971276002918167*^9, 3.971284941411668*^9, 3.9712852336495676`*^9, 
   3.971288527736289*^9, 3.9712915037823944`*^9, 3.971329858644698*^9, 
   3.9713382230999727`*^9, 3.9713402993229136`*^9, 3.971357540615676*^9, 
   3.9713713743147707`*^9, 3.9713829223943286`*^9, 3.971386005135193*^9, 
   3.9713953262517967`*^9, 3.9713957781189847`*^9, 3.9714146670180535`*^9, 
   3.971437603722107*^9, 3.9714883770794573`*^9, 3.971511670146141*^9, 
   3.9715126368218546`*^9, 3.971513724784291*^9, 3.9715145411138096`*^9, 
   3.9715935594118643`*^9, 3.9715985841909237`*^9, 3.9716020544882154`*^9, 
   3.9716022799105787`*^9, 3.9716210174729567`*^9, 3.9716214668234696`*^9, 
   3.97163199931017*^9, 3.9716345609934983`*^9, 3.971671677146536*^9, 
   3.971672812076435*^9, 3.971674240515109*^9, 3.9716848410986414`*^9, 
   3.9716994819251356`*^9, 3.971699679331854*^9, 3.9717552784994807`*^9, 
   3.9717572569269667`*^9, 3.971780321057575*^9, 3.971785217063178*^9, 
   3.971940820366379*^9, 3.9719424676560173`*^9, 3.971952536048086*^9, 
   3.971953548504418*^9, 3.9719572011103544`*^9, 3.971996231137535*^9, 
   3.9720230727220483`*^9, 3.9721093544927473`*^9, 3.972119824827591*^9, 
   3.972149894393702*^9, 3.9721506916385536`*^9, 3.9721511049883595`*^9, 
   3.9722013707948046`*^9, 3.9722084929156504`*^9, 3.972217320092774*^9, 
   3.9722196840985727`*^9, 3.972221244467599*^9, 3.9722238260049753`*^9, 
   3.9722411909643335`*^9, 3.972243510858353*^9, {3.9722445362931433`*^9, 
   3.9722445538742123`*^9}, 3.9722584242842236`*^9, 3.9722592658020144`*^9, 
   3.97228762512274*^9, 3.9722890730951705`*^9, 3.973714699680619*^9, 
   3.973734855576643*^9, 3.973735040473764*^9, 3.9737351491845427`*^9, 
   3.9737563834717035`*^9, 3.973760833604007*^9, 3.973760980944999*^9, 
   3.9737612475257845`*^9, 3.973761452942191*^9, 3.97376153698742*^9, 
   3.973823499523053*^9, 3.973828795958644*^9, 3.9738482015898256`*^9, 
   3.973848409210783*^9, 3.9742247063987064`*^9, 3.9742252846048603`*^9, 
   3.9742680782569017`*^9},
 FontSize->24,ExpressionUUID->"0c0af5f1-4570-45d2-b7c2-94ade3d0e2b1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Now we define a matrix of  the 256 mixed terms with one source and one \
fermion:\
\>", "Title",
 CellChangeTimes->{{3.9721125100974927`*^9, 3.9721125148984327`*^9}, {
   3.9721161219947762`*^9, 3.9721161274102893`*^9}, 3.9722437178295364`*^9, {
   3.972258833174752*^9, 3.972258849548297*^9}, {3.9722887159035435`*^9, 
   3.9722887311593113`*^9}},
 FontSize->24,ExpressionUUID->"dff506f5-c6f1-4693-8db1-74c477953c18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tableanybig", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{"flatcanonbig", ",", "  ", 
       RowBox[{"aa_", "  ", 
        RowBox[{"Dot", "[", 
         RowBox[{
          RowBox[{"sourfermions", "[", 
           RowBox[{"[", "p", "]"}], "]"}], ",", "  ", "any___", " ", ",", 
          "  ", 
          RowBox[{"fermions", "[", 
           RowBox[{"[", "q", "]"}], "]"}]}], " ", "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "1", ",", "16"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"q", ",", "1", ",", "16"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"tableanybig", "//", "Dimensions"}]}]], "Input",
 CellChangeTimes->{{3.9705601151552153`*^9, 3.970560119447609*^9}},
 FontSize->24,ExpressionUUID->"21279948-8fb2-4700-818e-6fffafed364a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16", ",", "16"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9705601954402237`*^9, 3.9705692576966777`*^9, 3.9705696655486383`*^9, 
   3.970569813271428*^9, 3.970570112165433*^9, 3.970570299131047*^9, 
   3.9705711434124293`*^9, 3.970571381576188*^9, 3.9705715058865433`*^9, 
   3.970617667058077*^9, 3.9706177806711807`*^9, 3.970618619736866*^9, 
   3.9706188738060904`*^9, 3.970620241349871*^9, 3.9706210071277285`*^9, 
   3.970621201674079*^9, 3.97062646358685*^9, 3.970626750580184*^9, 
   3.970628066293048*^9, 3.970628346031926*^9, 3.970646230518586*^9, 
   3.970651616068189*^9, 3.9706522129762287`*^9, 3.97065236019585*^9, 
   3.970652527366124*^9, 3.970666253950254*^9, 3.970666444281636*^9, 
   3.9706675060781746`*^9, 3.9709170135254545`*^9, 3.9709173476151342`*^9, 
   3.970917626130378*^9, 3.9709179414635973`*^9, 3.970918143394882*^9, 
   3.9709193679083233`*^9, {3.9709198408090143`*^9, 3.970919865315423*^9}, 
   3.970920071722434*^9, 3.9709208182226677`*^9, 3.970921371166095*^9, 
   3.9709234419348307`*^9, {3.9709247089133463`*^9, 3.970924736024683*^9}, 
   3.97093017672474*^9, 3.9709305442923827`*^9, 3.970947266332929*^9, 
   3.970948132353425*^9, 3.970973063091216*^9, 3.9709820048244267`*^9, 
   3.970982947643708*^9, 3.970983569996847*^9, 3.970983828204095*^9, 
   3.970984154686597*^9, 3.9709846218163877`*^9, 3.970985024622251*^9, 
   3.9709852856837783`*^9, 3.970985337569652*^9, 3.970985840286048*^9, 
   3.9709862515626054`*^9, 3.970990250081045*^9, 3.970993415069742*^9, 
   3.9710024484561663`*^9, 3.9710065538954954`*^9, 3.9710078758054733`*^9, 
   3.9710082483973556`*^9, 3.9710102408909826`*^9, 3.9710104027198954`*^9, 
   3.9710238120455823`*^9, 3.9710249588748465`*^9, 3.9710344726061745`*^9, 
   3.971083500964802*^9, 3.9710968845614443`*^9, 3.9710975719689093`*^9, {
   3.971098411777503*^9, 3.9710984273559833`*^9}, {3.9711023107708426`*^9, 
   3.9711023317800465`*^9}, 3.971102393892717*^9, 3.971102687270772*^9, 
   3.9711193698180323`*^9, 3.9711577340144863`*^9, 3.971158088696371*^9, 
   3.9711581192092733`*^9, 3.9711588314294214`*^9, 3.9711590162474937`*^9, 
   3.971159398452384*^9, 3.9711596154059634`*^9, 3.9711598734302087`*^9, 
   3.9711601450512342`*^9, 3.971160239274107*^9, 3.971160279682725*^9, {
   3.971160659082376*^9, 3.9711606842756553`*^9}, 3.971160881195528*^9, 
   3.971161521613818*^9, {3.9711663652786922`*^9, 3.971166384637848*^9}, 
   3.9711722782021914`*^9, 3.9711784607848263`*^9, 3.9712459402947073`*^9, 
   3.9712470567026787`*^9, 3.971247337184759*^9, 3.9712482714581976`*^9, 
   3.971254705389928*^9, 3.971266952289938*^9, 3.9712758013653507`*^9, 
   3.9712760030131383`*^9, 3.9712849415222096`*^9, 3.971285233744604*^9, 
   3.971288527832411*^9, 3.971291503877879*^9, 3.9713298587550845`*^9, 
   3.971338223195447*^9, 3.971340299401944*^9, 3.9713575407257547`*^9, 
   3.971371374409835*^9, 3.971382922478677*^9, 3.9713860052139935`*^9, 
   3.971395326362528*^9, 3.971395778214369*^9, 3.9714146671289325`*^9, 
   3.971437603816746*^9, 3.9714883772063046`*^9, 3.971511670257021*^9, 
   3.971512636933024*^9, 3.9715137248950214`*^9, 3.9715145412087355`*^9, 
   3.9715935595251493`*^9, 3.9715985842857323`*^9, 3.971602054598609*^9, 
   3.971602280005607*^9, 3.9716210175655394`*^9, 3.971621466911002*^9, 
   3.9716319993889303`*^9, 3.9716345610883193`*^9, 3.9716716772420316`*^9, 
   3.971672812155754*^9, 3.9716742406108723`*^9, 3.9716848411940813`*^9, 
   3.9716994820204225`*^9, 3.971699679426999*^9, 3.9717552786102333`*^9, 
   3.9717572570248737`*^9, 3.971780321168911*^9, 3.971785217158239*^9, 
   3.971940820477991*^9, 3.9719424677506495`*^9, 3.971952536142212*^9, 
   3.9719535485990047`*^9, 3.9719572011895866`*^9, 3.971996231233063*^9, 
   3.972023072836527*^9, 3.9721093546823406`*^9, 3.9721198250171194`*^9, 
   3.972149894508877*^9, 3.972150691749118*^9, 3.9721511050843754`*^9, 
   3.972201370878908*^9, 3.9722084930113864`*^9, 3.972217320186762*^9, 
   3.9722196841933093`*^9, 3.972221244562033*^9, 3.97222382610077*^9, 
   3.972241191059553*^9, 3.972243510937684*^9, {3.9722445363882294`*^9, 
   3.972244553968582*^9}, 3.9722584243638625`*^9, 3.9722592658977666`*^9, 
   3.9722876252166348`*^9, 3.9722890731899586`*^9, 3.9737146997757187`*^9, 
   3.9737348556721444`*^9, 3.973735040568256*^9, 3.9737351492957664`*^9, 
   3.9737563835826883`*^9, 3.973760833714234*^9, 3.973760981039572*^9, 
   3.9737612476203794`*^9, 3.9737614530370097`*^9, 3.973761537066804*^9, 
   3.9738234996500616`*^9, 3.9738287960587225`*^9, 3.973848201700946*^9, 
   3.973848409321917*^9, 3.9742247064932632`*^9, 3.9742252846986456`*^9, 
   3.974268078351935*^9},
 FontSize->24,ExpressionUUID->"beec456a-ab18-4a5c-97be-1df73230f466"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeUsed", "[", "]"}]], "Input",
 FontSize->24,ExpressionUUID->"fd8471fe-a433-42fc-a0af-b29d02821fa1"],

Cell[BoxData["6.5009999999999994`"], "Output",
 CellChangeTimes->{
  3.9712473372007947`*^9, 3.971248271468089*^9, 3.971254705412116*^9, 
   3.9712669523059263`*^9, 3.9712758013814216`*^9, 3.971276003029028*^9, 
   3.9712849415382338`*^9, 3.971285233760338*^9, 3.97128852784828*^9, 
   3.9712915038940125`*^9, 3.97132985877118*^9, 3.97133822321141*^9, 
   3.971340299417694*^9, 3.9713575407257547`*^9, 3.971371374425928*^9, 
   3.9713829224945335`*^9, 3.971386005233515*^9, 3.97139532637851*^9, 
   3.971395778214369*^9, 3.971414667144874*^9, 3.9714376038324413`*^9, 
   3.9714883772063046`*^9, 3.9715116702728662`*^9, 3.9715126369488087`*^9, 
   3.9715137248950214`*^9, 3.9715145412243867`*^9, 3.9715935595364704`*^9, 
   3.9715985842857323`*^9, 3.971602054598609*^9, 3.9716022800298157`*^9, 
   3.9716210175812626`*^9, 3.971621466939764*^9, 3.97163199940486*^9, 
   3.971634561120002*^9, 3.971671677258442*^9, 3.971672812179652*^9, 
   3.9716742406265893`*^9, 3.9716848412099714`*^9, 3.9716994820361147`*^9, 
   3.971699679458767*^9, 3.9717552786102333`*^9, 3.971757257038618*^9, 
   3.9717803211865454`*^9, 3.9717852171738725`*^9, 3.971940820493739*^9, 
   3.9719424677637334`*^9, 3.971952536159354*^9, 3.971953548617093*^9, 
   3.9719572012094936`*^9, 3.9719962312488413`*^9, 3.972023072852013*^9, 
   3.972109354698386*^9, 3.972119825032962*^9, 3.9721498945241985`*^9, 
   3.972150691762309*^9, 3.972151105100264*^9, 3.97220137090569*^9, 
   3.9722084930334024`*^9, 3.9722173202024393`*^9, 3.972219684210513*^9, 
   3.972221244577915*^9, 3.9722238261212635`*^9, 3.972241191059553*^9, 
   3.972243510953722*^9, {3.9722445364012556`*^9, 3.9722445539917765`*^9}, 
   3.9722584243799086`*^9, 3.9722592658977666`*^9, 3.9722876252326365`*^9, 
   3.972289073205933*^9, 3.9737146997914324`*^9, 3.973734855678008*^9, 
   3.9737350405858974`*^9, 3.9737351492957664`*^9, 3.973756383598402*^9, 
   3.9737608337303696`*^9, 3.97376098105558*^9, 3.973761247647209*^9, 
   3.9737614530530853`*^9, 3.9737615370827603`*^9, 3.9738234996631546`*^9, 
   3.9738287960587225`*^9, 3.973848201712611*^9, 3.973848409341302*^9, 
   3.974224706509019*^9, 3.9742252847147827`*^9, 3.974268078373453*^9},
 FontSize->24,ExpressionUUID->"c8dc773f-2a9e-4cbc-9438-ec6042670ad3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["This repeats the above in a different way:", "Section",
 CellChangeTimes->{{3.972112227424814*^9, 3.9721122329214263`*^9}, {
  3.97225887315656*^9, 3.972258886711748*^9}, {3.972259310427313*^9, 
  3.9722593145114007`*^9}},
 FontSize->24,ExpressionUUID->"a0f41a5d-3cdd-41ad-bbbe-ee2f74a17694"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableofextractsbig", ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Extract", "[", 
      RowBox[{"tableanybig", ",", 
       RowBox[{"Position", "[", 
        RowBox[{"tableanybig", ",", " ", 
         RowBox[{"aa_", "    ", 
          RowBox[{
           RowBox[{"sourfermions", "[", 
            RowBox[{"[", "p", "]"}], "]"}], " ", ".", " ", "any___", "  ", 
           ".", "  ", 
           RowBox[{"fermions", "[", 
            RowBox[{"[", "q", "]"}], "]"}]}]}]}], " ", "]"}]}], "  ", "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "1", ",", "16"}], "}"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "1", ",", "16"}], "}"}]}], "]"}]}], ";", "    ", 
  RowBox[{"tableofextractsbig", "//", "Dimensions"}]}]], "Input",
 CellChangeTimes->{{3.9705600758431525`*^9, 3.9705600857403836`*^9}},
 FontSize->24,ExpressionUUID->"3a6ae32b-b5f0-496c-8fb3-a6562ab2c35f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The following is zero:", "Section",
 CellChangeTimes->{{3.9742682679526315`*^9, 3.9742682749787407`*^9}},
 FontSize->24,ExpressionUUID->"2e7943f5-ce07-41a9-84ca-fe95dc07dc6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableofextractsbig", "-", "tableanybig"}], ";"}]], "Input",
 CellChangeTimes->{{3.974268210376639*^9, 3.974268240467242*^9}},
 FontSize->24,ExpressionUUID->"76c97cda-5d18-4b2a-b554-3c53549bc0b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeUsed", "[", "]"}]], "Input",
 FontSize->24,ExpressionUUID->"c9700890-80e4-468f-a308-7e2a721c845b"],

Cell[BoxData["6.673`"], "Output",
 CellChangeTimes->{
  3.9712473373906517`*^9, 3.971248271641859*^9, 3.971254705597828*^9, 
   3.9712669524944572`*^9, 3.971275801555958*^9, 3.971276003238157*^9, 
   3.9712849417288923`*^9, 3.9712852339501095`*^9, 3.971288528021738*^9, 
   3.9712915040831103`*^9, 3.971329858945012*^9, 3.9713382233992643`*^9, 
   3.9713402996074777`*^9, 3.9713575409213676`*^9, 3.971371374616267*^9, 
   3.9713829227000146`*^9, 3.9713860054177785`*^9, 3.9713953265526967`*^9, 
   3.971395778403623*^9, 3.971414667319229*^9, 3.971437604023288*^9, 
   3.9714883774119425`*^9, 3.9715116704637165`*^9, 3.971512637138417*^9, 
   3.9715137251006107`*^9, 3.971514541430579*^9, 3.971593559712223*^9, 
   3.9715985844911785`*^9, 3.971602054809743*^9, 3.9716022802267227`*^9, 
   3.971621017787607*^9, 3.971621467135408*^9, 3.971631999594206*^9, 
   3.9716345613255005`*^9, 3.9716716774578037`*^9, 3.9716728123781185`*^9, 
   3.971674240832574*^9, 3.9716848414002504`*^9, 3.971699482238036*^9, 
   3.97169967966457*^9, 3.9717552788132315`*^9, 3.9717572572305117`*^9, 
   3.971780321374449*^9, 3.9717852173794727`*^9, 3.9719408206834373`*^9, 
   3.9719424679577093`*^9, 3.9719525363533173`*^9, 3.9719535488036613`*^9, 
   3.97195720140034*^9, 3.971996231462736*^9, 3.972023073038489*^9, 
   3.9721093552806625`*^9, 3.9721198255931406`*^9, 3.9721498947283125`*^9, 
   3.972150691954794*^9, 3.9721511052965035`*^9, 3.9722013710839424`*^9, 
   3.972208493226143*^9, 3.9722173204076114`*^9, 3.9722196844126434`*^9, 
   3.97222124478439*^9, 3.9722238263192058`*^9, 3.9722411912645926`*^9, 
   3.9722435111431713`*^9, {3.9722445365980806`*^9, 3.9722445541853*^9}, 
   3.972258424568939*^9, 3.9722592661001673`*^9, 3.9722876254228773`*^9, 
   3.972289073400384*^9, 3.973714699996374*^9, 3.973734855867584*^9, 
   3.9737350407097325`*^9, 3.9737351495016513`*^9, 3.973756383792742*^9, 
   3.973760833919918*^9, 3.9737609812452173`*^9, 3.9737612478419847`*^9, 
   3.9737614532562456`*^9, 3.9737615372718706`*^9, 3.9738234998569*^9, 
   3.973828796264234*^9, 3.9738482019008865`*^9, 3.9738484095387526`*^9, 
   3.974224706698449*^9, 3.9742252849043303`*^9, 3.9742680785577*^9},
 FontSize->24,ExpressionUUID->"ab1e365b-d682-40fe-8f3a-9da631afa195"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
This uses the above form, and removes the dot product for further use now:\
\>", "Section",
 CellChangeTimes->{{3.972258909328835*^9, 3.9722589199591436`*^9}, {
  3.9722887521379805`*^9, 3.9722887703023386`*^9}},
 FontSize->24,ExpressionUUID->"e3949a27-5478-4c36-997a-43d64c8c3348"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tableofexpbig", ":=", 
   RowBox[{
    RowBox[{"Table", "[", " ", 
     RowBox[{
      RowBox[{"Cancel", "[", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"Total", "[", 
           RowBox[{
            RowBox[{"tableofextractsbig", "[", 
             RowBox[{"[", "p", "]"}], "]"}], "[", 
            RowBox[{"[", "q", "]"}], "]"}], "]"}], "/.", " ", 
          RowBox[{"Dot", "\[Rule]", "  ", "Times"}]}], " ", ")"}], "/", 
        RowBox[{"(", "  ", 
         RowBox[{
          RowBox[{"sourfermions", "[", 
           RowBox[{"[", "p", "]"}], "]"}], "   ", 
          RowBox[{"fermions", "[", 
           RowBox[{"[", "q", "]"}], "]"}]}], " ", ")"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "1", ",", "16"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "1", ",", "16"}], "}"}]}], "]"}], " ", "/.", 
    "valsofb"}]}], ";", 
  RowBox[{"tableofexpbig", "//", "Dimensions"}]}]], "Input",
 CellChangeTimes->{{3.970560066762573*^9, 3.9705600917864513`*^9}, {
  3.9711603494575996`*^9, 3.9711604613219976`*^9}, {3.971160491890424*^9, 
  3.9711605670304427`*^9}, {3.9711606070018353`*^9, 3.971160627780632*^9}},
 FontSize->24,ExpressionUUID->"73229f28-6f7e-456e-aa9e-79e15a4195ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16", ",", "16"}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVzX0s1HEABvCfSTO7UIYbsbOo/ojQnLrD3Hkbmri4YlfhwuHaVfO22JV3
ytnZcKSJ3mgVVo523vJSXv7pWF564xi3du3X7NA0t+r5/vHssz17tsctVSZI
M6MoKhkRhzCjxY00L69rWEC0sE3KJqb3FwwQexv+2qVD3SbHmVj/0sokgeyS
z5QULuW0b9VAvcLvtgKytuSPiIzIg461ZP9VyK2DgwGWbBUUPYmpaoGb5oPt
REsr6t9DmJxQfKQNjr32HWmHwmfepx7DNZ8cWg373zmZa2C0YGr/APRy/HJj
HBpVet8ZyPxUtfARasb1F2ahMmBzfR7ODElcFqDETylcgQbBXLUBdstfxZur
aF6HhbTXGk5YBXraQENFoJoo2g13toUfPEJ62PDqT4X7GegekbzAgV5/qozE
3NJJZihsczSLI75PkeZGwuO8LnUUrEmJmhfBIuMh8SXYqZ2yvwx/Pb3OF0Pl
+oYki/x1jRQTy8b8Osohw/CitQJS2ZOrdVCzsxhWD43H+ME6sp82HViFK4P3
djdg6CgzXw/vc/yDf8AZRlrMHrSee5tp2UTzfjfZqHxhjGv5G3/YqogThkPW
HQsNcV/uGE1UlugKrsDtPe5WKizLVvAz4HKhU5YEyvIOe2ZC7cllWRb0cU5g
5ED2rEclUWu/VEt0ikyML4TfRL1DxLXMhsZqGFDcGX0XJskdMvgtNK9k+GbQ
WXhuL/A8ca7SX0y0o+SjQtjAeU5fJH0Gi0qEfRFFbkTXQg8u0bTTHUY80bxd
kQ+HTUEut2CBcqKxFNoeXewhutZMX+M+oHnfT3v3ER2aY1ti4X9cZpHv
  "],
 FontSize->24,ExpressionUUID->"74408d0e-c071-4245-a86a-ef79091fe8eb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Now we reduce that form to remove doubled terms", "Section",
 CellChangeTimes->{{3.972258934752987*^9, 3.9722589500898814`*^9}},
 FontSize->24,ExpressionUUID->"0e659425-82b7-4621-8bfb-7c45e4c85dfd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"deldupsbig", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", "tableofexpbig", "]"}], "]"}]}], ";", 
  RowBox[{"deldupsbig", "//", "Length"}]}]], "Input",
 CellChangeTimes->{{3.97056002257078*^9, 3.9705600268542533`*^9}, {
   3.973734963928311*^9, 3.9737349658771396`*^9}, {3.973735011393918*^9, 
   3.973735011397264*^9}, 3.974225834263954*^9},
 FontSize->24,ExpressionUUID->"40b6f7af-0664-4477-94d0-ece8d601be89"],

Cell[BoxData["65"], "Output",
 CellChangeTimes->CompressedData["
1:eJwV030wFGgcB3DdOZmU171aIovzWq5anTZ0g9hib0JqiStnt7KcQ2xWK+6K
mNzuNiFy9s5bp3tRuSttZ3E1vV3bi8IW4ZKpTi6xi7uNS/f9/fHMZ+aZ5/fM
9/d75nESpG/ZPc/IyKgZi+kf4/Dx8bGgnh/NS4LhaDeznWwMru4kX0l0U+Td
mqCFGyDn9v19ZKGwtIxsFNs3kFu13t5xcHNKjj9pEIecJKcGHa6Sz/r+S4uH
j9wb7pIM/eRzss3/fM5OGHAsS0kmJLwNTICRjbNCskCz11EEPRMuX0qB3/yy
3+xzaB74pwN5vvQGm1yde/T5XsiLipsjN11fVJBJfeXKY17Csju8g6TT2dJG
8vWN2luk20znUzLD+GbeGJR6WreRzkm7e0lfFznnFZx9zcgn506VfzUO6yJ4
LhNwAa9Lo4fuaQoDeTGr3nkWruEwjpL3nNep51dgTrI+5kIYUv9YQT5YXjlA
tj20eUPedNO5LoKXa3w+I928EkvJvQbZb2S4baGBPJO/aIU5NMTmO1rCRy7R
P1vBSwEVjMXQMlz5PhNa5b1pJYMbCl6QXvUbh22hrn3lv2ROVMchFuTbZFs7
wQWXm1WudP6a5tR6mO3RvyoE3hLNLyb3nI/Sk1LhZi2X8jh2PCEzmbdNNsKI
X28uj4AeCuPBROhn67dEAK3NIjNIzcvMYtJI660i+cYZXaQzv1VPjhlOM4Rw
puisKzmSJ48hx1XHM8gl72gukYfKEll7aL8wdF4yDJu2NUmFTV5/GGTw4suk
QjmM2997irRZHGyvoBxaeeAxqrcw96+Eu+zKZNXwu4d/N5JumljjWhh4vNuD
1DCkV+vgwJk8TgOM/alK3wLt1sabtkJWl89CNWSv8pRcoXfQMTkaqtf39XdC
lcuqHfeh7ODKUS2801Xm/ABGtw/GP6bcbz88Ogq52Z5x71aOBfWds2o1h1uW
PWZbwKK4J62kRaiOZQmjvlC0+MKaXau91kGGcLrfD2q+5RhIWZVgWQic4Nby
yc6BKWkYnOGGqcNhSNHEo0+hh1Ql2gE/OiBZuhOKh1QbhfD6bHVaCkxplheT
JdMVTYehjzjwZBE8Odr71zGoyKnilUN71ovQIViVdcTmCZTUseaeQenF2gPP
6Z7xgdAReEJpiJ6FhcsE6aYnMCfO0A9suO30P1fXQlNfbTwXljcV/E7mJsdM
kj4zafkJsFrUYxDAmW0fbEqCwXnn0kXwtq6FnQyfVir3pUDJ+PfjmVQ31WMl
hknDe8pJ8dSF7blwjdrnCmm3kqU8Atn3AqJKYHPztdTgavyn3pENn8C7iYl8
UvC1WkRamJnd4EPu9fWTsTDVsuG97dA0y9qddD0bziO/bEmVSeBSpomLFC4o
EioL4HBH8QVyZAUvy185FtQr6FaTW3v0tZHwfyNf5dA=
  "],
 FontSize->24,ExpressionUUID->"1631316c-3637-4e64-b350-97276e3e2c66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeUsed", "[", "]"}]], "Input",
 CellChangeTimes->{3.9697687714104347`*^9, 3.9698499635906963`*^9},
 FontSize->24,ExpressionUUID->"f72f7a59-5184-433d-b4cb-dd6e007cb4dd"],

Cell[BoxData["95.37599999999999`"], "Output",
 CellChangeTimes->CompressedData["
1:eJwV1Gk4FVgYB3AtIhRlSXaViMiWhBZ7IVlKSIurLmlRkkp4SEXIlSVLTMTI
05RM2XKRhrnVTbRcJlnmKqSbi2hRGc3//XJ+z3nOed73/54PR5MR4rF/hoiI
iCgW3oamiHfpQmuzlKg60saT/ZF08OdOkNLu8VH9UMMzOn4YPio5/YzsPmJv
LYQGSUOcERg0oX9tFA6Ee30my5hiK8bgXDN3+09QV7cngJRmqSaQSp7CMjIy
IV5lHDq9HhZ8gTKOYcu+Qs6FR55kRqluIhnHXHCLVMkd+vqT8mQP6E3BwhWx
JuTEdSNXkr/YQVM2A/1UwrtIr5e+78kO8/LPpIKUTY4cfKX89i45kmUvoQDD
xtYrkfu6ndRJn2/7pRbBQ7GCZLKmeqqYXDlt+Zzkdar0kIaRV+QVYd/EqQYl
uFXCgUMa+lW1kGYmq1NV4ew7LAk1OLZ7y17yt+jfg0nuqtIkdRjMOqhsQOdu
/kbkRjY3pB56hFSmkyLej6wew956Z1eSOaP5Rht0jIvM5cEEK9tfQ/BjRUWq
gOZbnnR7jHJxr1WSqTsCH5JqIa2Bn6CkvV4O+SR1oHtWJuqW1w+TVsLeH+SW
d8HMhVDp3s2DJH+jLk8eMsWc+GSezQa2KtyWt8JbDXqpqvmTMxkyF8jgE625
5PuumEZ1WHMxZ4Bs6eQKyboz6VIasLmSV7kcioQ1NZH9DuUG2rDMrmIPmSvg
L9SBJkIrPT34YN73uZbQKLLahFSr079uBXXX+6quhz9MFyTaQGN35XrybUt+
G8kp/fyZvF1qJ2ULzU7yTpAxNpnppJO8ehGZ/MFY3xdWsqIsyWYdx2LSJUCj
mWQyfx3ZCZNWl7SS2jFfB0l5TtWp3dBcNTyPLB2ZYb0HPkmeDiCDXMLUg+CF
oabGYJpvbaTkQTjE5auSPje5xqRBWNrgMTjr8K5p8lqrTFwozXuJtWMYVgld
Y8kyn8wS0mVm8VOSGfeyn7yX8DRKCM/qy9aRvHvM12TjshTzEfhRUiGatLuZ
GTMKpV+5LB2DAc6vuOOQMcqaJMumipb8hDvr5VmkSaUFW+yK0No29Y2iFJxf
xE8hz93J6iZduuT+I32En7TmwaZC073kJjVGGhmaeOk+2bDl/CRZ1zZ/5Xw4
3h2tLgNrMj3/WADTNmbJKUAVl3x5RSjKm64lx46e+0DaNRp+Wwyntj84qwHb
TpxcqAmXLb5brQWTOU9vrIPBU12GdrAgRDyeLF/tMU5aFDT0OUAJ5WdzHGFK
FVdvK+xIE+3xh3+pWS5iwEGW+1HyinpYPNm7bVU1uVns2EvS25c9Tj6XviMX
ABUulmuRvtuyjpJlCU8byZoshgYT5ko6zjhAfSKU5xyCIj2PJ5OhbGHQuUvQ
LbLzBrl9sa1KCuXtTNl4GbakS1tmwfqu4ZKrMHur7+wC2Mrh6ZDbsiOaCyG/
Itq8CArEr45XUi5LP/FaKFlsKsWGw266J5tgzGklcy4cOt3V1Ub3tY12vYDv
VhgK2undPDOWdMC/G3p3/gv9RA1ZAng+Qtd3VpbQ2n1iYe18aDGHbyxNe7+3
taSo07iGDFx6nFVpBucIjHXXQruAr10WkKNlMUkWsQPU7GBzYKEXObvvS8Rm
OLnDie0ExZo+vfGj+ktrgnbBx3GnlHfDNWL3HQNgQWz+kWB49J+UeLLmR9at
81Ax3Lr4AlQd63x/GUbE5jpnwAwtgT0fvj6eKNsH+zM1pwegd0Nh5CB0PdZj
PwTPXP/u+ZPyFjBCxLPxL6/rKzWGBfe+Na+BCms7djrAUP1zD8j9Kd4TZNSv
kOg9sOPP9kkG7PfS2hQIDeIqQoJg25cq4wNQKif/RDA8EloyGgobw9sXhMGc
F4EZ5Lxv1T5noKDXtIksNNXMuwjdBte5J0I5X84hm6uoJyewdYG5FQwvMu1Q
XRBpzpd85AXFktZPeMM1aUWiPlDjsqw2OV7u7EyOvDmcfBJ6aIgtjYAPb+7L
i4PGEherSJ04l+OWeULr0SAem3Rtnyhwg/8Dp6dNww==
  "],
 FontSize->24,ExpressionUUID->"6c136cef-4760-463c-b335-9b2754b1dce1"]
}, Open  ]]
}, Open  ]],

Cell[" ", "Section",
 CellChangeTimes->{{3.97225896190427*^9, 3.9722589668365803`*^9}, 
   3.9737349788452115`*^9},
 FontSize->24,ExpressionUUID->"7bee22f8-a119-4d21-9086-94c5d200eb41"],

Cell[CellGroupData[{

Cell["\<\
There are two kinds of terms in deldupsbig: terms with a derivative pa and \
terms without a derivative pa.  First we single out the terms with a pa, and \
call them caspa:\
\>", "Section",
 CellChangeTimes->{{3.9722589826468177`*^9, 3.972259008955115*^9}, {
   3.9722887949088354`*^9, 3.9722888275574627`*^9}, {3.972288877643814*^9, 
   3.972288884587594*^9}, 3.9737350114412336`*^9},
 FontSize->24,ExpressionUUID->"d5e307a3-ccd6-4f4f-bfc2-3a5552c96712"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"caspa", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"Factor", "[", "deldupsbig", "]"}], ",", 
     RowBox[{"any_", "  ", 
      SubscriptBox["pa", 
       RowBox[{"{", 
        RowBox[{"p_", " ", ",", " ", "q_"}], "}"}]]}]}], " ", "]"}]}], ";", 
  RowBox[{"caspa", "//", "Length"}]}]], "Input",
 CellChangeTimes->{{3.9703943116389985`*^9, 3.970394320498393*^9}, 
   3.970919628001233*^9, 3.9737350114748297`*^9},
 FontSize->24,ExpressionUUID->"d4296865-8d56-4202-8ad4-3f4e390941dc"],

Cell[BoxData["48"], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0H1QE3QYB3DEOemQtxwKkQ5BjCPibEBMPa6NeEnEl8QQx6sj5pieQ9AT
wZYC8aKAMkFoYK0gJjq7jpchmxXEHIo2zAMOAQlUhhoooV5DcNf36Y/nPvf8
7rnf871njVC6M3WRlZXVdyi3kEZjXOU0f97htYlcd6s9KxH+dPlYLenzegk/
CWZssP6CNAiy2GKay+jukEBmxFe2++HgrkeryNpdRg75rKTSdAhe3LzXQnoP
sfIy4JV8+e4pqI/aeZJ8fOObBvJSn+oWaTnX/4gUyHu/nIYx4XUNZDOHdY18
57B4kJQ2l3Ofwb4yVxmZ11J94jmMHNvhOQNnogd6ZqHwjdxMxtqqPOZh8m2X
M2RAYLBu6XnkrrnvsgwmGh6WkcNaxQi5cWLlG7LF/NLLDorUQclkNDdVTjYV
nW0nLX5FZjLjrJOvPeSJctmO0Gvd7stOsOeugrUC+sUqnV3gAztrHdnZUviE
HDX4/+sK6+N/z3WHvorst9fA5JjWNi8o6DWqgmFI0+j6UFhpti0kefzPZ0nf
hc7xcMqjusOMoJwdf7y/Ha52Zt7fC/cHhqwUwjaBOJ3UFOUUkg2/rG8jBeq8
u6TB0ThL3uhvZqVQLl6XF3kiQpFOMqqNHeSsp8hdBCUrIhelQT2DzTwA59qZ
lhJoz75SXAo/LhhRkRfcw98tg/GT5bxymOW2fFMVlElmGmronoIEhhK6eAx6
/y9bpv8eKvi53Dr4N+fb2VZ4KjTJRgur1EHLdLCk64OjXbCAsYrbA0dOjg73
wh+DAhL+hCaN/9N+GDpa5TFA+7vH4/6iOzn6n3kKfWz8BIurpvk/XHfW2sOr
rg85DlAtmdCSl4ZfuTvCO/ny1o/gA3OgzwbYlz43vBEW+ASbyblG0epQyO6p
jyEF0rnszdC7b6suEubOvByKp3mmTpwA3cpy3BKhRqyLSIG8cuVBCbQWygvJ
gnmF+msoywqtL4CKhZHJcsgtvbClAu5rmg4bg76WkuXjlHuxl2UCWt2sP26C
RU1jYY9hp2oheh4e/1AktanG/+MzFzlQdMTmehCcCrsXFw79+IW/kecOxb0g
cxwyZUkw6tigWQifxHt/uo961lWpGP7M0HLSoL5OeUQCb2c3Ps+AvrJBp8Nw
KF9SQXLTdHty4PnEoC7SwFtbWwxbonmfnYKlqTcPhNSgH5v6JApeM6XEkB0V
v4rJikm77hgYYMt/EQuTXRuW7IGxmc7vkRbN1i1ktl5achQe9H7LM5vei0W1
eXDp9tMa0kqzLXNTLfL/M6AjzfdeKXfA/wAhgKLV
  "],
 FontSize->24,ExpressionUUID->"9bf5ab3c-aeb7-4a7b-858a-fca11032460d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9706208565159*^9, 3.9706209027412148`*^9}, {
   3.9706210688619766`*^9, 3.970621093379426*^9}, {3.9706265790560555`*^9, 
   3.9706265896495123`*^9}, {3.970626634211382*^9, 3.970626655173959*^9}, {
   3.9706666784470253`*^9, 3.970666735565151*^9}, {3.971160064087592*^9, 
   3.971160082132553*^9}, 3.9722065371464*^9},
 FontSize->24,ExpressionUUID->"9f6ba465-914b-4915-b29a-0bf6acb85faa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
These are the terms without any derivative which we call casnopa:\
\>", "Section",
 CellChangeTimes->{{3.9722590245181704`*^9, 3.972259031291605*^9}, {
   3.9722888339718275`*^9, 3.972288834324576*^9}, {3.9722888884851775`*^9, 
   3.972288893359132*^9}, 3.97228909636051*^9},
 FontSize->24,ExpressionUUID->"b85fc6e5-84bf-46d8-b485-6276a9c8325a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"casnopa", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"Factor", "[", "deldupsbig", "]"}], ",", " ", 
     RowBox[{"Except", "[", 
      RowBox[{"any_", "  ", 
       SubscriptBox["pa", 
        RowBox[{"{", 
         RowBox[{"p_", " ", ",", " ", "q_"}], "}"}]]}], " ", "]"}]}], "]"}]}],
   ";", 
  RowBox[{"casnopa", "//", "Length"}]}]], "Input",
 CellChangeTimes->{{3.9703940179967055`*^9, 3.9703941666800423`*^9}, {
   3.970394279045909*^9, 3.9703943011236067`*^9}, {3.97066661072814*^9, 
   3.9706666111759977`*^9}, {3.9722065440831833`*^9, 
   3.9722065569466867`*^9}, {3.9722888642646065`*^9, 3.9722888642646065`*^9}, 
   3.9737350114801235`*^9},
 FontSize->24,ExpressionUUID->"2b00131b-5d4a-4296-97d9-63af28be5abd"],

Cell[BoxData["17"], "Output",
 CellChangeTimes->CompressedData["
1:eJwV1HswFVgcB/AUotAlj6uWKxFTbXF3y7Na1yOPTJKh8sozr7ke1Wov3fWK
9UoPyuNuK4QtuzVNrsfFXou1w+a9rciidWWb3ERNt1Xs9/fHmc+c38w5v/Od
M+dsC471DJNbs2ZNOwbDUSldo2jeTo+7d0QLfr03YIoMl3mK9OBpoWGQPqw9
rJVJtuQOl5I/uGeJWbCq9JaE7JH0z5PmysUqBjDRbax+B/yY83sHueVY/R4T
uKGvMZB0/ijRMIVJ33B27YKhrE/KNlC+TPQFWTDCrrCF3kcC9A7CvHatHA7c
NsFqJTm+Ff1kBuPDW/KxjYuKPbym9PQ8edar5Do5YWxUSeZ6W39+CrK/zbAh
5y67VZE9r406ybXv1sX6wrb+uj7S9vbKLDk13HohANY1JAtIn0vKdoHQq0M+
lHSd57EiIC+1RxwFuflpG6Mhf2pWj+SZD7NJrpFgNh56foheIW9tdDBKgA/D
mOlkWl+hzyv45JxXKjkyIKgmG0zu9pIh+qMz5Fq1oYvzUBqu1UIyZZGjpJFl
oaWU+hRt5ZM+LaUpr+FfLzy3L8BGz9GeRepztEhGqmr9aLgMxcNbCki+7SHR
+hvzduuqJ5kqcKhJcpn8r03wjNwwp/uJdJZ7b6wKk6VWp8lF8ZlrZKba9SZS
mZ0jI9sNNHerweiFDBYDJu48eU8dBvwq0NSGwucVWkz4SFteRIa3Zv9Lznbv
e68LyySdaQZQ906yxjb4wL+hwRje9RqsOUB9m6fMHOBBObUs0snVZ5G8YtY5
7UTzn4YUD0Oznv5dR6E3c/1EEJ3zgKNOMOSFRcWRUjV+FmktMG8gq6wyh8iH
1wcWyeMqQs0Q6NfXZUwWjgjiSOPyQTGpbxZpEE65rdzlIimfmaFiDLzQrryS
R/vduZ+dT+tzJ2vIv01cPrsMdd4WfnUVpuhp29yEq+eWqsugXcBp+XLKuXfc
lPySldp5G1r0ZlhWwurm8sV6+NuRYKVmGNpkrSKCtx3NEjsgU9XAsgeKcqfH
+6HGIQv/Qbo/zv6Xf8LBM6WGT6D7kxnfSThRtq/gJaxTNz+17ibe6QCzWQ2+
2j3L3gRz4ueaSUagzIABKwuK6vfDU/JWO62gn2x53BryhYdk5Mz9SH0HyHWv
8SZLuB95LlB+ykPkCkOS3o/5wbvqbRH+sLiEvzUA/pzQdjgE5pVUcqNgLbco
i/xD4VbdJdi44lSVCU2/m3xxlerfl7sVwk2NC45TUKJwZfM0XGGYrkig4HFN
8iw0jPnHcQ5Ka1ePL0MvYUSsUvG83QLvUy0b1ldodlnAeI9nvk4wzj3nFzJ+
2X+JvHfjPD+Q6orjsmA4ELrT+Qx8pNscGwFTclvYkTC1q+J8FBSn33udAKPS
xtTPwT35MYWkNLv1ZBK07rfqIBnOOwTZcHqccyyH6m96YzhlyP1can8EvnoT
5k2+KxVHkMJ4Rrc3DNawXzoBOaxahZNQtqpjQq4e8HAju10S8hLhlQcbt/Ng
3+ZIQTp8eiJfSOaJPM7aCPBvSkdF5MUgWbkH/B+2qigK
  "],
 FontSize->24,ExpressionUUID->"15293a9e-c284-495e-89cd-fdfae2377de1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"casnopaeqs", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"casnopa", "\[Equal]", "0"}], "]"}]}], ";", 
  RowBox[{"casnopaeqs", "//", "Length"}]}]], "Input",
 CellChangeTimes->{{3.970396382755962*^9, 3.970396414914071*^9}, {
   3.97039645483257*^9, 3.9703964565518227`*^9}, 3.9703991730843897`*^9, {
   3.970560534556138*^9, 3.9705605378225317`*^9}, 3.9722888642802877`*^9, {
   3.972288915331376*^9, 3.972288915331376*^9}},
 FontSize->24,ExpressionUUID->"b7f1afcd-14d8-4899-ae1b-9f0bc36816aa"],

Cell[BoxData["17"], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0XcwHmYcB3ASQZLXjBolZmNlnNKmwoW8XmLEJsZrJLFJznhRTlSC1KpR
I7gaFWKFOy6D1AhNaFpRUi5pjBqXmrWK8oZ69fvrH8997nf33HO/7/dR8Qlz
9Ofn4+NrwBlQYLOM7i4znznLZ5jAA6GfdJI6SzWDZH3Z3iapZ2PLYMHi8olo
0mquLJ889UirimyRZZ5mQ17PN4bks1r7+6TrIe0eckTzcJgHlPzweICM+1xo
jrwb1hPrDXeGk0vJ59XizCtw25/hR+7xJykFQQ+5oe4Q2M9NO3odbnKXj5Mt
AyO6ZJNp1WwEjN2I5JEX+JSTOfDnhBLXJVi+z07834XqGtJxs/kVWdk58Sdp
xRn5ahmGWip0kDHzke/Ikrhq/RWo2KmVQE7O1N5ehSsivmprsO3ObN86FPqi
iktOmT9V3YWiiVo5ZJG/dbtQ4TKzcHBJlgHvGG5kk1EL9eNkbIbGHtn4qYC6
CDzKNr9KBnZE55EF/1T8QAr4FnNJ3rDKKVHY+nG+kjj0Zgc0SMClwAYpacjJ
av5IFu50S7STnl1FC+T1cNa2HCz5dihJGfZaZkiqwLyrva0noPPuRO15eOby
io4pNH4sn0rG6/mvk2O6/dMXYbnBmKA5HGe8O2kHk0qF/7gGzWptZHxoX15E
ONnolZJKPrim10r+2505RN7S/n2d3BHrlPKF6j39J0hPp+pw8rTxaDcp4Bah
HAAXn17mD4ZB49qCN0hvCV4mjO5qTc+inirnaskH3Q4K2XAmp+xCLlRpUjQs
orxTuzUlkG87SKCC+rF7r0mmaaX33IPFbln6VTDfqX79CfR7EyLcBuutWYx2
+NxbP+YF5ZbX1O+DdfcWxgYpf56x12+w5xejxTfQdbdS9S3c2lrymITBJkY5
i1DqoT77YNEyc/4zlTZRuN2/oisGWYfX2sgD4vwq4vC9WtmTszTLMbXPwQBp
gXEDqH3Egkt+6cBRNIWTvza5kInZAjctYaGte7sVVJ3fH/WEPlW9QV7wglGq
vDd0O/OTuS8MaWkIDYGjx8pTSVuZmsavYXiA3f0UeGTrr7lcWLdUd6mA7s1x
zaZginjxsWl4UkeHNwMr/JriZ6HF94tm89D7rbDzLow4GBEmXIz/dNKo14XD
YraeF+FDrd0uMu326w1S5/hCwhW41rbP9YEGNnYWgbDFZzIsCHaGTOsGw3jO
y+gQWOP7epUDb3nxJKLgdyK5BaSU0LT7TchRNHhBnmtWL02H02MmDhn07t+v
bpiUoEf2KssaRp0PcCH7jX8MIrf6xF+6QB9J1oYbNFGqO+QOufsyGuSHQvtL
ZMcjTmYMXBVkqMVBx5Tg0mRYMJbVQkoHOkQali4zzxaOtJOLo9wKe/gfh2TU
kQ==
  "],
 FontSize->24,ExpressionUUID->"8826174e-86de-441a-be9c-98f954149888"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nopaset", ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"Rest", "[", "casnopa", "]"}], "/.", "patobox"}], "]"}]}], ";", 
  RowBox[{"nopaset", "//", "Length"}]}]], "Input",
 CellChangeTimes->{{3.970471243801886*^9, 3.970471247892723*^9}, {
   3.9704712781205187`*^9, 3.9704712940920005`*^9}, {3.9704713824109526`*^9, 
   3.9704713879706144`*^9}, {3.970471434767575*^9, 3.97047144805225*^9}, 
   3.970471683452448*^9, {3.9704717220626097`*^9, 3.970471736468095*^9}, {
   3.970471766533138*^9, 3.970471769358739*^9}, 3.970497866916271*^9, {
   3.9705605664102035`*^9, 3.970560575158634*^9}, 3.9705702881838784`*^9, {
   3.970619504303014*^9, 3.9706195207048936`*^9}, {3.9706195620271187`*^9, 
   3.970619597573102*^9}, {3.9710975249117765`*^9, 3.9710975249117765`*^9}, 
   3.9722888642802877`*^9, 3.9738481737985287`*^9},
 FontSize->24,ExpressionUUID->"ba692413-b78c-45c3-949b-82e33f25870d"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{
  3.9706195262935534`*^9, {3.970619563150942*^9, 3.970619600978834*^9}, 
   3.970620280300419*^9, 3.9706210456710615`*^9, 3.9706212402446413`*^9, 
   3.9706265021704135`*^9, 3.9706267881354475`*^9, 3.9706281045362487`*^9, 
   3.9706283844035816`*^9, 3.97064626807852*^9, 3.9706516545812283`*^9, 
   3.9706522523118725`*^9, 3.9706523994525433`*^9, 3.9706525668225465`*^9, 
   3.9706662931270866`*^9, 3.9706664836489096`*^9, 3.9706675450319066`*^9, 
   3.9709170528771863`*^9, 3.970917386863208*^9, 3.97091768521519*^9, 
   3.970917981545642*^9, 3.970918182991996*^9, 3.9709194068083687`*^9, 
   3.9709199048996315`*^9, 3.970920131644592*^9, 3.9709209011945724`*^9, 
   3.9709214573232117`*^9, 3.9709235252787952`*^9, 3.9709248271272326`*^9, 
   3.970930263219618*^9, 3.9709306291165237`*^9, 3.970947349790548*^9, 
   3.970948217328931*^9, 3.97097314640312*^9, 3.9709820874320483`*^9, 
   3.9709830316162353`*^9, 3.9709836533415785`*^9, 3.9709839132513447`*^9, 
   3.9709842401636586`*^9, 3.9709847062619247`*^9, 3.9709851077136517`*^9, 
   3.970985421051737*^9, 3.9709859247812443`*^9, 3.9709863370728726`*^9, 
   3.9709903326127305`*^9, 3.970993499214635*^9, 3.9710025333724127`*^9, 
   3.9710066375491433`*^9, 3.971007960570463*^9, 3.971008332763227*^9, 
   3.9710104901235123`*^9, 3.9710238945958843`*^9, 3.971025044347924*^9, 
   3.971034558187189*^9, 3.9710835830001726`*^9, 3.971096967463743*^9, 
   3.9710976568818035`*^9, 3.971098515174755*^9, 3.9711024783986883`*^9, 
   3.9711027748668427`*^9, 3.9711194547637763`*^9, 3.971157736300892*^9, 
   3.971158202444936*^9, 3.97115891557817*^9, 3.9711591002242537`*^9, 
   3.9711594816372566`*^9, 3.9711597004148736`*^9, 3.9711599587457886`*^9, 
   3.971160229931068*^9, 3.9711603664168377`*^9, 3.971160965194792*^9, 
   3.971161606833347*^9, 3.97116646757382*^9, 3.9711723627263165`*^9, 
   3.9711785453643246`*^9, 3.9712460645585938`*^9, 3.97124718175828*^9, 
   3.9712474232544184`*^9, 3.9712483545705748`*^9, 3.9712547889396157`*^9, 
   3.9712670329908514`*^9, 3.9712760878923798`*^9, 3.9712850273117933`*^9, 
   3.971285319135046*^9, 3.9712886123024116`*^9, 3.971291588435002*^9, 
   3.971329941307603*^9, 3.971338307355452*^9, 3.971340386118946*^9, 
   3.971357625793091*^9, 3.9713714572851543`*^9, 3.971383007332548*^9, 
   3.9713860900001526`*^9, 3.9713954099817996`*^9, 3.9713958611102953`*^9, 
   3.9714147514367566`*^9, 3.971437689958852*^9, 3.971488465803653*^9, 
   3.971511761058429*^9, 3.971512727478421*^9, 3.9715138155329657`*^9, 
   3.971514632046362*^9, 3.9715936449264507`*^9, 3.9715986740656815`*^9, 
   3.9716021441436872`*^9, 3.9716023702675734`*^9, 3.971621107588442*^9, 
   3.9716215575137625`*^9, 3.9716320881586123`*^9, 3.971634650817501*^9, 
   3.9716717680172567`*^9, 3.971672902207983*^9, 3.9716743322425804`*^9, 
   3.971684926212352*^9, 3.97169957339761*^9, 3.9716997729717965`*^9, 
   3.9717553652060227`*^9, 3.971757346497944*^9, 3.9717804153882055`*^9, 
   3.9717853092942023`*^9, 3.9719409117935266`*^9, 3.971942556768244*^9, 
   3.9719526255259933`*^9, 3.971953637496723*^9, 3.9719572953637805`*^9, 
   3.9719963202892957`*^9, 3.972023163556595*^9, 3.972109641276635*^9, 
   3.972149986453947*^9, 3.972150783865161*^9, 3.9721511985329328`*^9, 
   3.972201463300776*^9, 3.9722085840119843`*^9, 3.972217410494321*^9, 
   3.9722197749966745`*^9, 3.972221335075739*^9, 3.9722239182499523`*^9, 
   3.972241278527933*^9, 3.9722435999648695`*^9, 3.9722446445493283`*^9, 
   3.972258511048208*^9, 3.9722593538284035`*^9, 3.972287713217312*^9, 
   3.9722891621050005`*^9, 3.973714790389164*^9, 3.973734943481291*^9, 
   3.973735091204191*^9, 3.973735238044075*^9, 3.9737564725329075`*^9, 
   3.9737609221162868`*^9, 3.9737610692699127`*^9, 3.973761336766022*^9, 
   3.9737616265277977`*^9, 3.9738235875944653`*^9, 3.9738288883851104`*^9, 
   3.9738482913061967`*^9, 3.97384850044215*^9, 3.9742247945545845`*^9, 
   3.9742253748077087`*^9, 3.9742681677821307`*^9},
 FontSize->24,ExpressionUUID->"a9dcd23b-b065-499c-9653-2a64b0892115"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nopaeqs", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"nopaset", "\[Equal]", "0"}], "]"}]}], ";", 
  RowBox[{"nopaeqs", "//", "Length"}]}]], "Input",
 CellChangeTimes->{{3.970472556993395*^9, 3.9704725807381873`*^9}, {
  3.97056062600852*^9, 3.9705606357175355`*^9}, {3.9706669516459866`*^9, 
  3.9706669584428225`*^9}, {3.971097524933628*^9, 3.9710975249356303`*^9}},
 FontSize->24,ExpressionUUID->"e6c9fd56-a511-4621-b4ec-b66dc038084a"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0W1QCwAYB/BGJd1kvXoptFJRuPShyyKt1lIRSzc1Cbmtmc66hhxdXGL0
KqKcLkNK5ISb2I6QMxdy1XG0MBkqrWU5ior/48Nzv0//5/7PPew0eYKYYWVl
pcR0/K0NGTxl4nY5BeSSb3fWHzRDo7PYewh22Pe2WmDEeM0IeSFe4/UHtikD
Ssl5sjXaKadN3EWJgzOZMDv/RwnJkl/tJo2FC8bJpy02vtPgo76YLWSuYe8J
sjfgwl2y8d6ZEZIv9F7kAA3u5fNY8HxX+lVH2j/Y4OIGD7jcdJ0JZeHOWlI6
UNlHhu3h/ZoFPU505nnCQHmhExt+u/ikyQeWHzbUrYDMZHMgj3KcOUoy/6fY
Qs4OffGRD483d9tGU4/hNwFroYpt/24rHBDFz0ijvLUik/S7rlSSWYXBTaRD
c3EH2aZ4YyEVp+67bIP3RG0+ZMtobSZ5p0H/gAzfqvCU0F1RSYztcMOSxbYZ
MMToNFEE38fcPVZMffz76shY/nqPEnjZ9Vx4Gcxr8gytoN6s8dqzcJ9aZq2C
R9Z/XkAWNBY8Pg9fsEtDLsI9oisWNWzt2WGngac7eEwtHOtZlt0Cp6oWhrTC
Jz7f9C9hzafwTe30hw8r+1/BRHGN12u4PGdw4wd46dbK0n4o4XBEkytM3OhM
L40DfJA4FDQdphz/riE7xxhsFnzuW60OhmHVEf7LYIa7TTcH2gpiRki1XjGX
B/VhN4Rkfp7N/hjI/yXSxkLRSYY+BQ4V66Sb4PVrR91TobVEF70N7tZc2ymD
xtkqJTn/Tl3DYXi/cl3NETjCM30tgxON9XHl8KbH7ygD5QVnnD/CnJKlE5/h
l/TGnC/wss9AVC8MTLVP/APHBFlyu0oT9/bbhfVBUJawNoUPe1eMNZPS1vZh
0t+7P3cztAQxRtOgIUOwKh1KnhnkUsgy9wRth1V/dbtl0Encbs6CwYYJx13Q
11hWTuYwe5L3w+J2TgupC/arOkb7UyIFBdBu1/OMiLPo1WeOXA0ndUqE/33/
UEpOTXLUCeFmN95wErwUV2+TDNWTZ/mRzyIFceTieEVRNnTZyPTeB6tdZVWH
YEJqyW3ysVuCIrTKxBW6d2nJH+JR1Tr4D8lPNdc=
  "],
 FontSize->24,ExpressionUUID->"b8718d1b-07aa-4ce5-91c7-a25e1f194449"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Now we will examine the terms that do have a derivative.  There are 4 kinds \
of derivative here with different indices, and we only need one of them:\
\>", "Section",
 CellChangeTimes->{{3.972290329052519*^9, 3.972290371017542*^9}},
 FontSize->24,ExpressionUUID->"99acd401-0f09-446b-86ce-9b30625dfa05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"expsfromcaspa00", "=", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{"Factor", "[", "deldupsbig", "]"}], ",", 
      RowBox[{"any_", "  ", 
       SubscriptBox["pa", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]]}]}], " ", "]"}], " ", "/", 
    SubscriptBox["pa", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]]}]}], ";", 
  RowBox[{"expsfromcaspa00", "//", "Length"}]}]], "Input",
 CellChangeTimes->{{3.970476547391651*^9, 3.970476567303583*^9}, {
   3.9704766196362653`*^9, 3.970476641282781*^9}, {3.970476677977763*^9, 
   3.9704766823114905`*^9}, {3.9711592278658576`*^9, 
   3.9711593015203404`*^9}, {3.971159991204317*^9, 3.9711600055643597`*^9}, 
   3.973735011482126*^9},
 FontSize->24,ExpressionUUID->"f04464fd-bd57-4c96-a362-e3cd4a13f433"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->CompressedData["
1:eJwVzltIEwAUBuBpOabIsik+1MhURJMQWpnmDVebZpblpelsm6R4Tdo0LyMl
pNJQvGSKFk5yzTJvI4ZauSJhhaFgKuqLofNaKUudJqay+s/D4YPzH36Oa7I8
JtWKwWDIMFM3Z8zJDSb+4SjjDsleNjilQJf8CQ/Sy1arIBMSFwbI++bC42lQ
LZJaZUL7T6eY2bTfcrZUwoexH8uroJPW1Ea+G4vnVkM3jSa0FsqEHoGNsNTF
uq0Jvq2WH2yBzOVfXuT+m+rPauhbVOevoXuT1twLnykUrH64lhZhr4dd68GF
Bmjx8/EfgpK+telvMFculI5B/1TByiT1NL12m4I9FeYbs9A9QFCzAnXDIYkH
GvEvy7OfDblLW7xD0I673U/qKpmuDvDx6Re9Z2G+d7j3OajusP0eAAvmruyQ
gwrlMQF0VvaKSCPHrigCvipJ0l+C257MaQlkfRjOkMKQ4KqjMnhSPRyeApUR
uttZMEbX+ogc7e7sKoXajrjWMsiQbvyohRa+NrKecqlFaIQvXZod52CD3tey
BHOUPcXLcNdvXfgTRiWy4/aoP75Aznpq4oufh7TzINcYKwmDlmjGAOnwfnKT
FHX/vpcEBSU2f5Nh6Oz1i+kwJ3NengGD9hZ5maTNUH4WHFkdX8sl5xmcPMjL
qqsndziL4iLoIw4ykOmjXqpymJsijK6AX/dHss83mfgz5o0Ll6HgT7qI5GkM
GeTVf5xBEZSphJsJsPhEp40YPik74km2D8VEkmETeZWFcPwM2/0udGy+pXoA
JQs1faTxS+ydQJWJb70xrSf7VndbrsH/qr2Ohw==
  "],
 FontSize->24,ExpressionUUID->"077de714-4bed-40c3-a3a3-803301eda891"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"eqsfrompaterms", " ", "=", 
   RowBox[{"Thread", " ", "[", 
    RowBox[{"expsfromcaspa00", "\[Equal]", "0"}], "]"}]}], ";", 
  RowBox[{"eqsfrompaterms", "//", "Length"}]}]], "Input",
 CellChangeTimes->{{3.970628265326544*^9, 3.970628298697246*^9}, {
   3.9706520434510098`*^9, 3.970652057265413*^9}, 3.972217669744591*^9},
 FontSize->24,ExpressionUUID->"72f37ba9-627d-4100-847e-380760aebf34"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->CompressedData["
1:eJwV039QE2QYB/DxI+DkhwQDLNL4ESg/RA+KlhwpCEMUEWibQ3EQVI5JMHBE
MLGQatDRiAnBHZxCqICsFuBmMo84QOuQ0ykHVg4QHGgkQgODREff54/3Pve+
z93z3vN97/VMz0n60IzBYNRiuS7FLopq5iJq/OW2xyCTubSRTEqdCCaLVa0z
udD8syIT6cT0Kc2DNp1nDz6G2TJBCWnOUF4gk6zVN8jh+AcGcvntseI5+Avf
4yo531/4OxnE72A9gR9zQ06SLuc7Pp+HnNBs7wWo8VsYNMJWvnKFTNzf57UK
6zaFVJKW4Vyt9XdzEcfETzfYQWHJqpzMHOvUk6c2b39B3omz97WHR+25aeSZ
xC8UZFn9xSvkv7qmFfJabkCgA/xE0/C6I1RKc9pfhn1rl5iu8Ke3ul02wBie
u5YMMDX+RaoUccuvwNtB+lMeMPLGaSdPuKC7edkH9px91BJO/SXL26NgsouP
jOzYnW0kn+0fmWRD04FpqxiY5TwZcAD6ttmOvQ+T8nhu6fCPRKmYvNpeIyN/
VLAuk+OPq++Qf8ZOGElO6wAzA05JRnzItQqVmAyMN/SSvxUUenwEzccEZpnw
Zl+IVRbMWHYzVUCvwz3l30DGtSctZMow/zU5PHT+3K4qKIjxDauFJd4WLfXw
ukJs2QgNmX9vITmdlQNNkGVRw2qGxTkqoxq+oci16Yauor12WuhofLegH8q1
21iD9F5LC/duwYol9pHbcPRh1OwI5f99m9co5V+1eHgCasKjK2fpPu3OQxa1
cxE6uy3dDvDn2afB6+FWj+Vusotp4+kIi1ya1aGQs22P/zvwmf86/Q6ofxC/
QkqOF26KgurrGh7JdbOVxsKh52navfDNMOt7KXCmd0h4BEZHyt0FVG8eismA
z3Vd2SKoUF+QkWU6pfJLuO4F99xXsDfV+LAKRkap9lXDuPy16PvQxDnjPAnF
U6GmadgpVZ+Ygfyt/0Q/guPj6zmrcFdpQY5NHeaX72wLhoEGTgobTn9q1kv6
XhldJDlB8ydT4VCh1X/p8O4Ub89ReP8uU0TOzE7lCGF53XRwJhTIBvNF0CQb
ns+Dr542c5LAph3V1eSKkyFZCi9ZhveTDuV+DeVQsRKd+DXtE25lRdYjZ4lx
dxwcZQt55AcWA0Kyp8z5Vx703she5MMTfu0vJUNDgvtmciHuvX2kQp5fUUDn
GgfvIqhhZzWUwos/fKshJQc5x8Ma8B/T9FqypGu1MQH+D+SQhEo=
  "],
 FontSize->24,ExpressionUUID->"0dd3387b-6970-4993-851f-0fd53b3ef55d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeUsed", "[", "]"}]], "Input",
 CellChangeTimes->{{3.9704939890228434`*^9, 3.9704939890389013`*^9}, {
  3.9704980398680797`*^9, 3.970498046768343*^9}},
 FontSize->24,ExpressionUUID->"7b42dd05-4cd0-4391-94d5-d2ce18a8d033"],

Cell[BoxData["95.547`"], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0nkwFmgcB3Bqw5TIS7GpzbHvutaufSkWDW/u2BXx5opS2peM1znEbqNr
xVjCi93Jhlw5KuuMV8a1akSGht1yy7WO8Lre3dB+f/3xzGeeeeY7v2MeVV+e
s5+4mJhYMc5Wpt7TE+kL7PDkym7y8+bda2RLlJu0BdTsnY8gn0gXp5GdY4Z5
ZCKHo+sBWW05JuT1eb98UqnbtI1M02DwPKGH4tOXZH6HzDQ5ev1FlDd8E56Q
RfKbFdk+MDhW/iKZeOD2ES4s13ndFADHS5P2XIYKCquHyYLRERbJUCieCoGW
LdHbIR/vzBuh8PmOnDPzMFXS5xq5Q6yskHSWrH5BCnveTnx8fzL00wKUfaPS
QF5Wif6bDM7+w+gdbKjTv0qqiVXELsIHdUHqS7BGa6lDCLkDZSIyqa5F7T30
va+fTJo+chVIZiywu1bWlKTh+q7NJNJXu3KQPPpAb4vsddj7xV4YX+B6jnxZ
eTOVNBaV1JGTZvdFpHmCzpcy0MDo9yP74MMtXqkcdL5WrXAAlh+t368EbTjK
ApIbm/sP+Wj/dxufwp6vBq+rwE5VPkOV+lDurmXCxuyZouOwanJDzxIuOTPj
SFFmkJDM6O4bs4bbjpMSNtA0Y0zHEUZpSw+dh3arHEVfONUeE0y2bKbHkcx3
RrVkiUx6L2nePCIko7T+VLgA59f6mOR/suXBZLzLZBOpIrqicgkW+viI+9Me
LAwkAikfrbSdSPWHGuN/ofl1FovIgxz3Q0kwgVlgngIZshommXAuf2fRXZgk
H/JJDgybm9Mkp/XvtOXCe7fSjfLgueXHwmrosRoiVQ/DZ09KC+CxULPIVsoL
vjbqII2XB7ph4qr12R7Kca1m+6DT4RK1flgjt+o5Am0brZJnoXqbmcfOTPxv
Oa16GZgfuM6Shf55G/VkWIaU6j7YoJ9XfQxqV9hqfwslynYPGsPBi44iUmL9
ymeWsMqzlkO6Ku6JsYN2N88LTsLEvyQHvOBUUyf3LPRqSVL2prxBl80FOOtU
FRQABwyL4sho+4dlt6DmN5z8n6HauHA6BR5sf2zPh96DH6xG4Wb2Pfkx2Hba
cHsSlm9V/zgF3XSXrWbg8LCsy3v4PC2SJ/XrAvuZuHkxCzb4uXpZQ+Fv4k1k
/Eb/Cnm7fPGqD+x/LfGvL5y9dMb2B6gb9JbHheMfJln+0DuuIyIAsoSvFkNh
yrA4Ixx+z+PzSQZ/wj0Gap463koe6tPKioc8S2unBNiX1R144u4Cu71JaOEA
bQu5HNLYpo1L9r6Sf8aB7FzrFTco6ird5Q7rC5Q1yCWH0/Zkx0xEYiScqJFR
j4as1MCsG7B1+k4N6V3hEmaSBasGBaSzxGbOKfg/goDRLQ==
  "],
 FontSize->24,ExpressionUUID->"082c5ab6-d7e3-4fa9-97e9-730c8b030111"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
These two sets of equations above are easy to solve, and they express props \
in terms of other props:\
\>", "Section",
 CellChangeTimes->{{3.97225910642438*^9, 3.9722591431440625`*^9}, {
  3.972288951524702*^9, 3.972288951860747*^9}, {3.972290384329174*^9, 
  3.9722903907241445`*^9}},
 FontSize->24,ExpressionUUID->"caa68cee-a3c8-47d1-ab4d-e58ef4e2a192"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"solsfromnopa", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{"nopaeqs", ",", "props"}], "]"}], "]"}]}], ";", 
  RowBox[{"solsfromnopa", " ", "//", "Length"}]}]], "Input",
 CellChangeTimes->{{3.970626968479327*^9, 3.970626977218156*^9}, {
   3.970627039417699*^9, 3.9706270422669444`*^9}, 3.9706281789344864`*^9, {
   3.970652013442746*^9, 3.9706520167478094`*^9}, 3.9706670162130585`*^9, 
   3.971097524943378*^9, 3.9737615160711207`*^9},
 FontSize->24,ExpressionUUID->"acf61392-33a5-412f-9a0e-f8956986b641"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   133,6,27604748541410551407,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9737616266823215`*^9, 3.9738235877302322`*^9, 
  3.973828888521947*^9, 3.973848291425645*^9, 3.9738485005757685`*^9, 
  3.974224794696948*^9, 3.9742253749362698`*^9, 3.9742681679210644`*^9},
 FontSize->24,ExpressionUUID->"dab2c80b-1402-4883-8179-5f3bdb8b70e9"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0X1QEwQYx3EmOlYu5C2h4HizWAccLbpoiBhLhMVgLcuNNwmRbHAEu4mC
DrzAYEcH6IyEYsZcyEsuI2Rg2/5QyeOATlLLl8CEpYCzIW6HwcjV7/njuc9f
z/PH9wkrKNvxEcPNze0YZjmYc0TxpY1fmKWT/g3F7PwaspJ5tosMbh4cJ2/u
vH+P7Ey8W22DxzXhZtLZo7xFlq8x8BbgAesbh8mpxoFPH8HLXopNizAjxj5m
hwGWs8vkq47L4avQERl3lBxTS00eJ2z8FxkrAWwY0+RqJq/0GKbIP7ivPyXN
1zdEPAe3ekvySZew7jjZ1f79T2TjaOcyeawmJtoTTgx3hHhBaYPijDdki8/7
bYQ+SebnA6DuYaiJTPbofEBaOOJ/XiDjpmtDoebcCZ8wqE24OvQyZPbauhPh
SS8nNxnmTnJU5LY2uZ3UZN+aSYFtt+eYqbAn5F7Uu3DlO/ad3XDh9Kh/AUzK
XJST6af0KnKvPX6IHN/57HVys0zqINPkU3574IArI4IUjffLycSSuQvk+7VV
oXthqbyAUQTnRTxmCTzECHQ1QmvxxYYmeO3c425SZ8kJaqZ+b/YmqaFeEpXQ
CvsGPLrbYVRExVot5C3aXiFf47f8fAr6+7bxvoUqZ7/dQB105Swj7e3PYJug
c5lfMUz/E8TyxqDn9qXJCfhNnXDXVfhZpcD6O/Xp0offoL5fP8m5C7eMpB61
whpJcrZ7K/7uH2X0hOv3OWM3QD3XaSSrOOvDvKA84bQhDhYa0yLjIcvAntoM
1zwUL5Os/6qCk+FBb5OEXA3yVL4DA6sLTWmQa2VP5sJfr0zIdsFMkTowD86x
JlL30F3pUGkxNF7qVZGR5j59HfQxZ3bWw/xPlubU0C29X9gC/7IwUqbhyT6t
7wy0MLe47sMF1vmqWZg96Ng+D39b8v1gFdYXK8tYbTb+qFB3KRbqH2flpkDu
jPsFMvzBbQc5HW8//CE8w3lmpQB+VZkj+BgqqmfLZHC2fj62CEqaftlfDIOV
Nx8poJ/N3accmvxbW8i69tksJTww+dYwuZoXrWmAojLBe5/DetW1krfbbXz1
S0+2pcP+p0USMmL3iIyUrds4IoH/3hE4MuGNmR/XZcHojlAO6cyTCMnaHZWN
FfDikPemQ7BZW6o5Ard2fDFIin6Q7kvQ2PghB/80kWuDXFox/B9pa2F5
  "],
 FontSize->24,ExpressionUUID->"7d7a055f-80ce-40c9-beba-4ac4d3da3abb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"solsfrompa", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{"eqsfrompaterms", ",", "props"}], "]"}], "]"}]}], ";", 
  RowBox[{"solsfrompa", "//", "Length"}]}]], "Input",
 CellChangeTimes->{{3.970626922378583*^9, 3.970626930849506*^9}, 
   3.9706270546072702`*^9, {3.9706271116307573`*^9, 3.9706271129938817`*^9}, 
   3.970627180198837*^9, {3.970627267933136*^9, 3.9706272739017944`*^9}, {
   3.970651984446181*^9, 3.9706519972633567`*^9}, {3.9711619966586437`*^9, 
   3.971161998752226*^9}, 3.973761515944604*^9},
 FontSize->24,ExpressionUUID->"5a7583f6-b2ea-448e-9bbf-f35a203d0934"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   134,7,27604748541410551407,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.973761626730239*^9, 3.9738235877943225`*^9, 
  3.973828888585555*^9, 3.9738482914884033`*^9, 3.9738485006391335`*^9, 
  3.9742247947754946`*^9, 3.974225374999545*^9, 3.9742681679685574`*^9},
 FontSize->24,ExpressionUUID->"43c098c7-7365-498c-8ff9-887ed00d9ee9"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{{3.9706519797058067`*^9, 3.9706519984044228`*^9}, 
   3.9706522525379033`*^9, 3.970652399706914*^9, 3.970652567077099*^9, 
   3.9706662934409227`*^9, 3.9706664839682665`*^9, 3.9706670508804293`*^9, 
   3.970667545269802*^9, 3.9709170531043205`*^9, 3.9709173870407352`*^9, 
   3.97091768548291*^9, 3.970917981736375*^9, 3.9709181831985407`*^9, 
   3.9709194070079556`*^9, 3.970919905105529*^9, 3.970920131914448*^9, 
   3.970920901715621*^9, 3.970921457764804*^9, 3.970923525721405*^9, 
   3.9709248276010437`*^9, 3.97093026360028*^9, 3.970930629538122*^9, 
   3.9709473502654114`*^9, 3.970948217772152*^9, 3.970973146783875*^9, 
   3.9709820878446784`*^9, 3.9709830320018005`*^9, 3.9709836537195396`*^9, 
   3.970983913646776*^9, 3.970984243431677*^9, 3.97098470697429*^9, 
   3.9709851083949237`*^9, 3.9709854215054317`*^9, 3.970985925239031*^9, 
   3.9709863375327024`*^9, 3.970990333071783*^9, 3.9709934996258583`*^9, 
   3.9710025338449044`*^9, 3.9710066379621277`*^9, 3.9710079611391573`*^9, 
   3.971008333204893*^9, 3.971010490552746*^9, 3.9710238951015205`*^9, 
   3.9710250447971478`*^9, 3.9710345585912113`*^9, 3.9710835835056715`*^9, 
   3.971096967858527*^9, 3.971097657324999*^9, 3.971098515565977*^9, 
   3.971102478808541*^9, 3.9711027752918806`*^9, 3.97111945517632*^9, 
   3.971157736411871*^9, 3.9711582064446554`*^9, 3.9711589195603466`*^9, 
   3.9711591014593067`*^9, 3.9711594818307657`*^9, 3.971159704354746*^9, 
   3.971159962762701*^9, 3.971160230920091*^9, 3.971160370474677*^9, 
   3.971160965647065*^9, 3.9711616072940874`*^9, 3.9711664679542227`*^9, 
   3.971172363138034*^9, 3.971178545823224*^9, 3.971246064891927*^9, 
   3.971247182107156*^9, 3.971247423616533*^9, 3.971248354934847*^9, 
   3.9712547893358035`*^9, 3.9712670334176025`*^9, 3.9712760883048906`*^9, 
   3.9712850277712564`*^9, 3.9712853195152082`*^9, 3.9712886126961565`*^9, 
   3.9712915887999377`*^9, 3.9713299416564198`*^9, 3.9713383077023845`*^9, 
   3.9713403864843774`*^9, 3.971357626125086*^9, 3.971371457619013*^9, 
   3.971383007736826*^9, 3.9713860904233828`*^9, 3.971395410327693*^9, 
   3.971395861457327*^9, 3.971414751769337*^9, 3.9714376902904105`*^9, 
   3.971488466183288*^9, 3.971511761394557*^9, 3.971512727890706*^9, 
   3.9715138158662443`*^9, 3.9715146323962297`*^9, 3.971593645227018*^9, 
   3.971598674399252*^9, 3.9716021444446383`*^9, 3.971602370592386*^9, 
   3.9716211079538064`*^9, 3.9716215579081016`*^9, 3.9716320884990625`*^9, 
   3.971634651197875*^9, 3.9716717684567957`*^9, 3.9716729025415754`*^9, 
   3.9716743325883074`*^9, 3.971684926518469*^9, 3.9716995737928066`*^9, 
   3.9716997733544865`*^9, 3.9717553655860662`*^9, 3.971757346820444*^9, 
   3.9717804157329082`*^9, 3.971785309630295*^9, 3.9719409121259165`*^9, 
   3.9719425570683975`*^9, 3.971952625929914*^9, 3.9719536377985973`*^9, 
   3.9719572956635275`*^9, 3.9719963206711836`*^9, 3.9720231639045525`*^9, 
   3.972149986871991*^9, 3.9721507841841793`*^9, 3.972151198860648*^9, 
   3.972201463616933*^9, 3.972208584345173*^9, 3.9722174109059973`*^9, 
   3.9722197752503676`*^9, 3.9722213353303967`*^9, 3.9722239184398317`*^9, 
   3.9722412787811785`*^9, 3.972243600190552*^9, 3.972244644774638*^9, 
   3.972258511253996*^9, 3.9722593540433836`*^9, 3.972287713433569*^9, 
   3.972289162326195*^9, 3.9737147906272545`*^9, 3.9737349437355375`*^9, 
   3.9737350913537292`*^9, 3.9737352382813044`*^9, 3.973756472736034*^9, 
   3.973760922317447*^9, 3.97376106971317*^9, 3.9737613371776624`*^9, 
   3.973761626745969*^9, 3.9738235878122845`*^9, 3.973828888601265*^9, 
   3.9738482915041122`*^9, 3.9738485006651382`*^9, 3.9742247947953863`*^9, 
   3.97422537501528*^9, 3.974268167984604*^9},
 FontSize->24,ExpressionUUID->"35fa1dd2-78d6-4d5c-95ee-9c837a4e901f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpsolsfromnopa", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"solsfromnopa", "/.", "patobox"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.971162003015727*^9, {3.971510069054452*^9, 3.9715100935998783`*^9}, 
   3.971510124081877*^9, 3.9716020825919895`*^9, 3.9738481738638086`*^9},
 FontSize->24,ExpressionUUID->"5f309e62-6f46-4c5e-80fd-28aabdf71b34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpsolsfrompa", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"solsfrompa", "/.", "patobox"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.970667077846963*^9, 3.9709177989830685`*^9, {3.97116146096671*^9, 
   3.9711614748445654`*^9}, 3.971162007757353*^9, {3.971510100238602*^9, 
   3.9715101052656965`*^9}, 3.971510144884101*^9, 3.9716020925847282`*^9, 
   3.9738481738658104`*^9},
 FontSize->24,ExpressionUUID->"3e83b0a0-a461-4d1a-9bae-ad6a644d9d7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We can collect all these relationships among props into one place:\
\>", "Section",
 CellChangeTimes->{
  3.971803823154605*^9, {3.9722591594154296`*^9, 3.9722591647250094`*^9}},
 FontSize->24,ExpressionUUID->"ddc21caf-bc55-43e8-a3bf-dd01e609a1b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"simpallsols", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"simpsolsfromnopa", "/.", 
       RowBox[{"Rule", "\[Rule]", " ", "Equal"}]}], ",", 
      RowBox[{"simpsolsfrompa", "/.", 
       RowBox[{"Rule", "\[Rule]", " ", "Equal"}]}]}], "}"}], "]"}]}], ";", 
  RowBox[{"simpallsols", "//", "Length"}]}]], "Input",
 CellChangeTimes->{{3.970923592041151*^9, 3.9709236731450243`*^9}, {
  3.9715101723669567`*^9, 3.971510190146016*^9}},
 FontSize->24,ExpressionUUID->"8147ae21-19a5-4e8d-be5a-b340a59583a1"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{
  3.970923569984047*^9, {3.9709236019426613`*^9, 3.9709236247493844`*^9}, {
   3.97092365596181*^9, 3.9709236738849983`*^9}, 3.9709248281946435`*^9, 
   3.97093026416936*^9, 3.9709306296069665`*^9, 3.9709473503606467`*^9, 
   3.970948217835426*^9, 3.9709731468629985`*^9, 3.970982087939322*^9, 
   3.9709830320966873`*^9, 3.970983653798822*^9, 3.9709839137581778`*^9, 
   3.970984243527484*^9, 3.9709847071487427`*^9, 3.970985108595233*^9, 
   3.970985421690996*^9, 3.9709859256098733`*^9, 3.9709863376631436`*^9, 
   3.9709903331347322`*^9, 3.9709934997281294`*^9, 3.9710025338922906`*^9, 
   3.9710066380094643`*^9, 3.971007961194558*^9, 3.97100833325245*^9, 
   3.971010490632269*^9, 3.971023895149479*^9, 3.971025044844895*^9, 
   3.971034558654951*^9, 3.9710835835714216`*^9, 3.971096967922413*^9, 
   3.9710976573935804`*^9, 3.9710985156501956`*^9, 3.9711024788719254`*^9, 
   3.9711027753717422`*^9, 3.971119455272467*^9, 3.9711577364748993`*^9, 
   3.971158206524246*^9, 3.971158919637865*^9, 3.971159101544911*^9, 
   3.9711594819034777`*^9, 3.971159704386665*^9, 3.971159962794803*^9, 
   3.971160230967632*^9, 3.971160370506427*^9, 3.971160965756276*^9, 
   3.9711616074683475`*^9, 3.971166468096244*^9, 3.9711723633110466`*^9, 
   3.971178546012374*^9, 3.971246065002796*^9, 3.97124718221745*^9, 
   3.971247423726809*^9, 3.9712483550460863`*^9, 3.97125478949502*^9, 
   3.971267033574944*^9, 3.971276088464051*^9, 3.971285027928912*^9, 
   3.9712853196624975`*^9, 3.9712886128095264`*^9, 3.971291588926778*^9, 
   3.971329941768384*^9, 3.971338307813238*^9, 3.9713403865945115`*^9, 
   3.971357626236705*^9, 3.9713714577609167`*^9, 3.971383007885295*^9, 
   3.971386090565878*^9, 3.9713954104385586`*^9, 3.9713958615684924`*^9, 
   3.9714147518900557`*^9, 3.971437690433062*^9, 3.9714884663577137`*^9, {
   3.9715101791561813`*^9, 3.9715101911558037`*^9}, 3.9715117618051167`*^9, 
   3.971512728301586*^9, 3.971513816293476*^9, 3.971514632824669*^9, 
   3.9715936456105075`*^9, 3.9715986748104086`*^9, 3.9716021448081727`*^9, 
   3.971602370655649*^9, 3.9716211083346233`*^9, 3.971621558288125*^9, 
   3.971632088833823*^9, 3.971634651578723*^9, 3.97167176883685*^9, 
   3.971672902905183*^9, 3.9716743329688315`*^9, 3.9716849265847783`*^9, 
   3.971699574172405*^9, 3.9716997737509327`*^9, 3.971755365982189*^9, 
   3.9717573471873283`*^9, 3.9717804160822306`*^9, 3.9717853099974318`*^9, 
   3.971940912486023*^9, 3.9719425574221816`*^9, 3.971952626298151*^9, 
   3.971953638146765*^9, 3.9719572960267997`*^9, 3.9719963210498257`*^9, 
   3.9720231642685423`*^9, 3.9721499872220564`*^9, 3.9721507845315137`*^9, 
   3.9721511992214794`*^9, 3.9722014639808846`*^9, 3.9722085846993685`*^9, 
   3.9722174112541404`*^9, 3.9722197756138496`*^9, 3.9722213356786156`*^9, 
   3.9722239187879314`*^9, 3.972241279145039*^9, 3.972243600534627*^9, 
   3.972244645119269*^9, 3.972258511602907*^9, 3.9722593543772316`*^9, 
   3.972287713781491*^9, 3.9722891626570635`*^9, 3.9737147909739695`*^9, 
   3.9737349440797663`*^9, 3.9737350914487*^9, 3.9737352386181765`*^9, 
   3.97375647306754*^9, 3.9737609226500006`*^9, 3.9737610697292676`*^9, 
   3.9737613372102137`*^9, 3.9737616270450554`*^9, 3.973823588114997*^9, 
   3.973828888900321*^9, 3.9738482918045683`*^9, 3.97384850097275*^9, 
   3.9742247950944653`*^9, 3.9742253753142204`*^9, 3.974268168293044*^9},
 FontSize->24,ExpressionUUID->"e8296e84-e2dc-4d87-a6e2-39465dba33e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeUsed", "[", "]"}]], "Input",
 FontSize->24,ExpressionUUID->"019a0119-fc97-4cf2-bc07-cf94d3f951e9"],

Cell[BoxData["95.87599999999999`"], "Output",
 CellChangeTimes->CompressedData["
1:eJwVzFsoQ3EAx/Ezt+aSbB7IWCGteREh4+lIM87KJVvucwlnaNOQNdeaS2Ye
1IqyLGtPEg9kYmW1TEoUSmKh3FJLmmSU/P4P3z5v39Q2bXUHh6IoCXIFhL78
RT/91lefKYE+VdJtIeSOKb6J9rw5YQmsLjhWEjuzBcNl0LCl2y+H5mTBTSNc
1fvYJigw2wTNcIV3UdoOZRFeTTf06ndniDEnB+tTUF7f6ZiGE0zo6wIs0LoZ
C3THxknv4ej8ZvwDPK1h/p6gM+dw5BmeN3Ckr+SznFbzC6mkWS13yU9nCtlG
KTw18tzEJdtLgBiRS42rYDonIdgGhSK1rAtOZnxqWbgm+cpRQ1f+9WA3FDse
33WQa+XxB+C22GEhhjGBumEo48s9xCBHYp2FiyZFlQnurd/1Fi/76bP3kBI5
5Nk1SuJJ9CVLjHOlHSlhVoUiUAujrpzhdXAjRSQish+tDLEwaDQPQc1ZcroB
jtAGqxH+9Nh2iBst7f1FVj+dGPu2TxzzRK5Wwn/QgeYK
  "],
 FontSize->24,ExpressionUUID->"b8f72150-91c9-45bd-84c6-d286636e4001"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Now to further solve these equations for the propn in terms of the parameters \
and the box, we define the four quartets.  Each of  these contains a closed \
set of equations for four props, and these are easy to solve for that set of \
four props. The author does not know why this happens, but presumably that \
question has an answer.  The problem is that there are so many terms that it \
is a bit confusing.\
\>", "Title",
 CellChangeTimes->{{3.972220404651724*^9, 3.9722204115813456`*^9}, {
   3.9722238427960615`*^9, 3.9722239029420147`*^9}, {3.972288978111248*^9, 
   3.9722890051060457`*^9}, {3.97229043200834*^9, 3.9722904802343225`*^9}, 
   3.97384817390676*^9, 3.9742252402138524`*^9},
 FontSize->24,ExpressionUUID->"60d99e65-b0ab-402f-8c6d-db62fdd1290f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"firstquartet15913", "=", 
   RowBox[{"Together", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"simpallsols", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"simpallsols", "[", 
         RowBox[{"[", "5", "]"}], "]"}], ",", 
        RowBox[{"simpallsols", "[", 
         RowBox[{"[", "11", "]"}], "]"}], ",", 
        RowBox[{"simpallsols", "[", 
         RowBox[{"[", "15", "]"}], "]"}]}], "  ", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"prop1", ",", "prop5", ",", "prop9", ",", "prop13"}], "}"}]}], 
     "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9715939803687363`*^9, 3.971593983398074*^9}, 
   3.9715940182788057`*^9, {3.971594105987253*^9, 3.9715941773042655`*^9}, {
   3.971594213406663*^9, 3.9715942224832044`*^9}, {3.9715942756103487`*^9, 
   3.971594407595313*^9}, {3.9715944980538034`*^9, 3.971594505428482*^9}, 
   3.971594894258946*^9},
 FontSize->24,ExpressionUUID->"7262aa90-45d7-4b2e-b113-d043e919fd2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"secondquartet681016", "=", 
   RowBox[{"Together", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"simpallsols", "[", 
         RowBox[{"[", "8", "]"}], "]"}], ",", 
        RowBox[{"simpallsols", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"simpallsols", "[", 
         RowBox[{"[", "10", "]"}], "]"}], ",", 
        RowBox[{"simpallsols", "[", 
         RowBox[{"[", "12", "]"}], "]"}]}], "  ", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"prop6", ",", "prop8", ",", "prop10", ",", "prop16"}], "}"}]}],
      "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.971594984768019*^9, 3.9715950661541457`*^9}, {
  3.971595150953475*^9, 3.971595152879116*^9}},
 FontSize->24,ExpressionUUID->"5f4e612e-b77c-43aa-bffe-16160e4fc0f4"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.9715951168918447`*^9, 3.9715951718433037`*^9},
 FontSize->24,ExpressionUUID->"204bacb9-0354-4894-bf6b-2ee11755a3b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"thirdquartet371115", "=", 
   RowBox[{"Together", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"simpallsols", "[", 
         RowBox[{"[", "3", "]"}], "]"}], ",", 
        RowBox[{"simpallsols", "[", 
         RowBox[{"[", "7", "]"}], "]"}], ",", 
        RowBox[{"simpallsols", "[", 
         RowBox[{"[", "13", "]"}], "]"}], ",", 
        RowBox[{"simpallsols", "[", 
         RowBox[{"[", "16", "]"}], "]"}]}], "  ", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"prop3", ",", "prop7", ",", "prop11", ",", "prop15"}], "}"}]}],
      "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9715955321857424`*^9, 3.9715956093841696`*^9}, {
  3.971596805781901*^9, 3.971596806919294*^9}},
 FontSize->24,ExpressionUUID->"19d16361-4f6f-4890-ac10-4522d6927425"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fourthquartet241214", "=", 
   RowBox[{"Together", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"simpallsols", "[", 
         RowBox[{"[", "4", "]"}], "]"}], ",", 
        RowBox[{"simpallsols", "[", 
         RowBox[{"[", "6", "]"}], "]"}], ",", 
        RowBox[{"simpallsols", "[", 
         RowBox[{"[", "9", "]"}], "]"}], ",", 
        RowBox[{"simpallsols", "[", 
         RowBox[{"[", "14", "]"}], "]"}]}], "  ", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"prop2", ",", "prop4", ",", "prop12", ",", "prop14"}], "}"}]}],
      "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9715968204695473`*^9, 3.9715968599083133`*^9}, {
  3.9715969052800913`*^9, 3.9715969369901295`*^9}},
 FontSize->24,ExpressionUUID->"8ac7cb47-1d63-4a57-8785-63a776944ed4"],

Cell[CellGroupData[{

Cell[TextData[{
 "Here is the set of all solutions for all 16 of the props.  They are \
formidably long and complicated, and contain plenty of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["box", "3"], " "}], TraditionalForm]],ExpressionUUID->
  "a45289d6-1e6b-469c-99ef-aa1f88580a92"],
 " and  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["box", "2"], "  "}], TraditionalForm]],ExpressionUUID->
  "3b2f670c-d1ef-494a-a45f-03fc4c0b8b00"],
 "terms, which mean that tachyons are present.   "
}], "Section",
 CellChangeTimes->{{3.9722242603063574`*^9, 3.972224290873675*^9}, 
   3.9722434195232906`*^9, {3.9722586508672996`*^9, 3.972258666123478*^9}, {
   3.972289193916893*^9, 3.9722892506059275`*^9}},
 FontSize->24,ExpressionUUID->"3abb327c-d56f-4d99-aff0-6185f5c8e235"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solsfrom4quartets", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
     "firstquartet15913", ",", "secondquartet681016", ",", 
      "thirdquartet371115", ",", "fourthquartet241214"}], "}"}], "]"}]}], ";",
   "solsfrom4quartets", ";"}]], "Input",
 CellChangeTimes->{{3.9722240261179395`*^9, 3.972224106096547*^9}, 
   3.9722416667711887`*^9, 3.972241800777375*^9, {3.9722450179928427`*^9, 
   3.972245030520895*^9}, 3.972258482360665*^9},
 FontSize->24,ExpressionUUID->"96bfb736-d21d-4f56-bff1-722cca9a82db"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
A considerable amount of work (explained a bit in E8, but not shown in this \
notebook) was needed to find the following rules that map the complicated \
expressions to the normal form, without any obvious tachyons or higher \
derivatives in the propagators:\
\>", "Section",
 CellChangeTimes->{{3.9722416128251715`*^9, 3.972241642638729*^9}, {
   3.972258673516658*^9, 3.9722587383291717`*^9}, {3.972290504315665*^9, 
   3.972290522489758*^9}, 3.9737611165709143`*^9},
 FontSize->24,ExpressionUUID->"47074658-d09f-4606-a04c-d4cbf798f9ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"firstrule", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["k", "2"], "\[Rule]", 
      FractionBox[
       RowBox[{"2", " ", 
        SubscriptBox["k", "6"], " ", 
        SubscriptBox["m", "2"]}], 
       SubscriptBox["m", "1"]]}], ",", 
     RowBox[{
      SubscriptBox["k", "4"], "\[Rule]", 
      FractionBox[
       RowBox[{
        SubscriptBox["k", "6"], " ", 
        SubscriptBox["m", "1"]}], 
       RowBox[{"2", " ", 
        SubscriptBox["m", "2"]}]]}]}], "}"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.972241971704947*^9, 3.9722419717370415`*^9}, {
  3.9722424385440683`*^9, 3.972242502136218*^9}, {3.9722427517478805`*^9, 
  3.9722427849123306`*^9}, {3.9722436303223677`*^9, 3.972243636659838*^9}},
 FontSize->24,ExpressionUUID->"7c2d0c0c-343a-428c-9552-44d7b0f9f799"],

Cell[BoxData[
 RowBox[{
  RowBox[{"secondrule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["k", "1"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SubsuperscriptBox["k", "3", "2"], " ", 
         SubscriptBox["m", "1"]}], 
        RowBox[{"2", " ", 
         SubscriptBox["k", "6"], " ", 
         SubscriptBox["m", "2"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["k", "6"], " ", 
         SubscriptBox["m", "2"]}], 
        SubscriptBox["m", "1"]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["k", "3"], " ", 
         SubsuperscriptBox["m", "3", "2"]}], 
        RowBox[{
         SubscriptBox["k", "5"], " ", 
         SubsuperscriptBox["m", "2", "2"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["k", "6"], " ", 
         SubsuperscriptBox["m", "3", "4"]}], 
        RowBox[{
         SubsuperscriptBox["k", "5", "2"], " ", 
         SubscriptBox["m", "1"], " ", 
         SubsuperscriptBox["m", "2", "3"]}]]}]}], ",", " ", 
     RowBox[{
      SubscriptBox["k", "7"], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "3"], " ", 
          SubscriptBox["k", "5"], " ", 
          SubsuperscriptBox["m", "1", "2"], " ", 
          SubscriptBox["m", "2"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["k", "5"], " ", 
          SubscriptBox["k", "6"], " ", 
          SubscriptBox["m", "1"], " ", 
          SubsuperscriptBox["m", "2", "2"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["k", "6"], " ", 
          SubscriptBox["m", "1"], " ", 
          SubsuperscriptBox["m", "3", "2"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["k", "6"], " ", 
          SubscriptBox["m", "2"], " ", 
          SubsuperscriptBox["m", "5", "2"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         SubscriptBox["k", "5"], " ", 
         SubscriptBox["m", "1"], " ", 
         SubsuperscriptBox["m", "2", "2"]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["m", "4"], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "5"], " ", 
         SubscriptBox["m", "1"], " ", 
         SubscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubscriptBox["k", "7"], " ", 
            SubsuperscriptBox["m", "3", "2"]}], "+", 
           RowBox[{
            SubscriptBox["k", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["k", "5"], " ", 
               SubscriptBox["m", "1"], " ", 
               SubscriptBox["m", "2"]}], "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["m", "5", "2"]}]}], ")"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         SubscriptBox["k", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "5"], " ", 
            SubscriptBox["m", "1"], " ", 
            SubsuperscriptBox["m", "2", "2"]}], "+", 
           RowBox[{
            SubscriptBox["m", "1"], " ", 
            SubsuperscriptBox["m", "3", "2"]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["m", "2"], " ", 
            SubsuperscriptBox["m", "5", "2"]}]}], ")"}]}], ")"}]}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.9722436411307383`*^9},
 FontSize->24,ExpressionUUID->"a7beff58-4043-438a-abe6-210a4e07fb17"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Applying these rules leads to a surprisingly simple form for the propn, as \
far as the presence of the D\[CloseCurlyQuote]alembertian \
\[OpenCurlyDoubleQuote]box\[CloseCurlyDoubleQuote] goes.  The are still \
complicated functions of the mass and dimensionless parameters however:\
\>", "Title",
 CellChangeTimes->{{3.972242603213218*^9, 3.9722426073794436`*^9}, {
  3.972289263232165*^9, 3.9722893599735575`*^9}, {3.973761132028184*^9, 
  3.973761167366046*^9}},
 FontSize->24,ExpressionUUID->"052ef4ba-34b3-49e4-888f-4fe872ece81b"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"newsols", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Flatten", "[", "solsfrom4quartets", "]"}], "//.", 
       "firstrule"}], "//.", "secondrule"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.972243246285779*^9, 3.9722432571553164`*^9}, 
   3.972244490104124*^9, 3.9722584699139795`*^9},
 FontSize->24,ExpressionUUID->"655edab5-9efc-415b-8b1f-b997ff97ff3f"],

Cell[CellGroupData[{

Cell["\<\
These can be viewed by removing the semicolon, as usual. We can express the \
mass pole in terms of the parameters as follows:\
\>", "Section",
 CellChangeTimes->{{3.9722433886127033`*^9, 3.9722434055131407`*^9}, {
  3.972290545630641*^9, 3.9722905825460496`*^9}},
 FontSize->24,ExpressionUUID->"0908c1ca-838b-4727-9ffb-9d67b9b643b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mass", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "box", " ", 
        SubscriptBox["k", "6"]}], "+", 
       RowBox[{
        SubscriptBox["k", "5"], " ", 
        SubscriptBox["m", "1"], " ", 
        SubscriptBox["m", "2"]}]}], ")"}], "\[Equal]", "0"}], ",", "box"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.972243359980206*^9, 3.9722433737706814`*^9}, {
  3.9722461167404647`*^9, 3.9722461184882755`*^9}, {3.9738481739329786`*^9, 
  3.9738481739329786`*^9}},
 FontSize->24,ExpressionUUID->"214aa735-a320-4daa-921d-5b92949fb8f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"box", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "5"], " ", 
       SubscriptBox["m", "1"], " ", 
       SubscriptBox["m", "2"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["k", "6"]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.973848296272287*^9, 3.973848505509537*^9, 
  3.9742247995427094`*^9, 3.9742253798553076`*^9, 3.97426817277738*^9},
 FontSize->24,ExpressionUUID->"d4e0eed2-9cef-4146-b2d8-213e25eba573"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeUsed", "[", "]"}]], "Input",
 CellChangeTimes->{{3.972243523877103*^9, 3.972243532260437*^9}},
 FontSize->24,ExpressionUUID->"af4c1acd-1420-4890-af23-06bc8d273551"],

Cell[BoxData["100.20299999999999`"], "Output",
 CellChangeTimes->{3.9722436056885877`*^9, 3.972244650175108*^9, 
  3.9722585164663506`*^9, 3.9722593592816143`*^9, 3.972287718878825*^9, 
  3.972289167604871*^9, 3.973714796045071*^9, 3.973734949000699*^9, 
  3.973735091764703*^9, 3.973735243584575*^9, 3.97375647797441*^9, 
  3.973760927582117*^9, 3.9737610702202377`*^9, 3.973761337685859*^9, 
  3.973761631504805*^9, 3.9738235925664773`*^9, 3.973828893443056*^9, 
  3.9738482963048773`*^9, 3.9738485055341425`*^9, 3.9742247995586057`*^9, 
  3.974225379870967*^9, 3.974268172788373*^9},
 FontSize->24,ExpressionUUID->"46109423-31d8-41b5-8e4b-50c6c393df9b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Here are some expressions converted to ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     StyleBox[
      RowBox[{"L", 
       StyleBox[
        AdjustmentBox["A",
         BoxBaselineShift->-0.4,
         BoxMargins->{{-0.5, -0.3}, {0, 0}}],
        FontSize->10], "T", 
       AdjustmentBox["E",
        BoxBaselineShift->0.5,
        BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}]], ".", "  "}],
    SingleLetterItalics->False], TraditionalForm]],ExpressionUUID->
  "a0d4cf69-244d-4a9b-8249-501502a3efc0"],
 " Some of these are used in the paper E8: "
}], "Title",
 CellChangeTimes->{{3.9722443939910727`*^9, 3.9722444231026697`*^9}, {
  3.972244516229517*^9, 3.97224452061911*^9}, {3.9722448324717784`*^9, 
  3.972244853435516*^9}, {3.972289429483083*^9, 3.972289441046337*^9}, {
  3.9737611852131977`*^9, 3.973761186703148*^9}},
 FontSize->24,ExpressionUUID->"b524a5c8-d251-4f8d-a866-bd32c00e57f5"],

Cell[BoxData[
 RowBox[{"quadfermionlagrangiannopa", ":=", "   ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{
       "fermionsfromphiphibark1", " ", ",", " ", "fermionsfromchichibark2", 
        ",", "   ", "fermionsfromphichimassm3", ",", " ", 
        "fermionsfromphichik3", ",", " ", "fermionsfromlamlambark4", ",", " ",
         "fermionsfrompsipsibarandmassesk5", " ", ",", " ", 
        "fermionsfromcountertermsk6k7", "  ", ",", "\[IndentingNewLine]", 
        "  ", "sourceterms"}], "}"}], "]"}], "/.", 
     RowBox[{"box", "\[Rule]", " ", "box"}]}], "]"}], "]"}], "  "}]], "Input",
 CellChangeTimes->{{3.972244755078608*^9, 3.9722447689618998`*^9}, 
   3.973848381834863*^9},
 FontSize->24,ExpressionUUID->"c4f3c6a2-5ff1-4652-95cf-ea5775e6198c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TeXForm", "[", "quadfermionlagrangiannopa", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9722448012419767`*^9, 3.9722448101228123`*^9}, {
  3.972258356240258*^9, 3.972258358710112*^9}},
 FontSize->24,ExpressionUUID->"7aa8aa86-735a-45ca-96c8-6052de768798"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TeXForm", "[", "firstrule", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.97224509829708*^9, 3.9722451089212885`*^9}, {
  3.9722583624272738`*^9, 3.972258367901493*^9}},
 FontSize->24,ExpressionUUID->"cbd37140-399f-4df6-9265-5258d5b92c5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TeXForm", "[", "secondrule", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9722451157045884`*^9, 3.9722451219322395`*^9}, {
  3.972258370286995*^9, 3.9722583722798543`*^9}},
 FontSize->24,ExpressionUUID->"7a57bcd3-60a7-4d97-b18d-a9eacb7a04b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TeXForm", "[", " ", "newsols", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9722451338511796`*^9, 3.9722451588976364`*^9}, 
   3.972258375724023*^9},
 FontSize->24,ExpressionUUID->"82dee1c4-a03c-4f41-ae37-16637b1b3e46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TeXForm", "[", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"box", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SubscriptBox["k", "5"], " ", 
         SubscriptBox["m", "1"], " ", 
         SubscriptBox["m", "2"]}], 
        RowBox[{"2", " ", 
         SubscriptBox["k", "6"]}]]}]}], "}"}], "}"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9722461326560087`*^9, 3.9722461374499025`*^9}, 
   3.972258380567093*^9, 3.973848173970709*^9},
 FontSize->24,ExpressionUUID->"9e64c1fa-bf6f-4dce-b5be-69118706f37c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TeXForm", "[", 
   RowBox[{"Hold", "[", 
    RowBox[{"\[Psi]shift0", "=", " ", 
     RowBox[{
      SubscriptBox["\[Psi]", "0"], "\[Rule]", "  ", 
      RowBox[{
       SubscriptBox["\[Psi]", "0"], "+", "  ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]], " ", ".", "prop10", ".", 
        SubscriptBox["sour\[Psi]bar", "1"]}], "  ", "-", "  ", 
       RowBox[{
        SubscriptBox["pa", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]], ".", "prop10", ".", 
        SubscriptBox["sour\[Psi]bar", "0"]}], "  ", "+", " ", 
       RowBox[{"I", " ", 
        SubscriptBox["M", "1"], "  ", 
        RowBox[{"prop11", " ", ".", " ", 
         SubscriptBox["sour\[Lambda]", "0"]}]}], " ", "+", " ", 
       RowBox[{
        SubscriptBox["M", "2"], "  ", 
        RowBox[{"prop12", " ", ".", " ", 
         SubscriptBox["sour\[Chi]bar", "0"]}]}], "  ", "+", 
       RowBox[{
        FractionBox["1", 
         SubscriptBox["M", "3"]], 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]], ".", " ", "prop13", " ", ".", " ", 
         SubscriptBox["sour\[Phi]", "1"]}]}], "-", 
       RowBox[{
        FractionBox["1", 
         SubscriptBox["M", "3"]], " ", 
        RowBox[{
         SubscriptBox["pa", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]], ".", " ", "prop13", " ", ".", " ", 
         SubscriptBox["sour\[Phi]", "0"]}]}]}]}]}], " ", "]"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.973735290815437*^9, 3.973735315544924*^9}, 
   3.973756559034586*^9},
 FontSize->24,ExpressionUUID->"31e7b535-7918-4603-82c1-13248c4ad2e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TeXForm", "[", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"Denominator", "[", 
      RowBox[{"prop1", "/.", "solsfrom4quartets"}], "]"}], "/.", 
     "firstrule"}], "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9738236275212936`*^9, 3.9738237909853888`*^9}, 
   3.973828699050324*^9},
 FontSize->24,ExpressionUUID->"98cb082c-dd13-4350-9983-fca396a472fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeUsed", "[", "]"}]], "Input",
 FontSize->24,ExpressionUUID->"e07e26d9-5a4a-42a1-94bf-cfdb5ca65421"],

Cell[BoxData["100.45299999999999`"], "Output",
 CellChangeTimes->{3.972259373605111*^9, 3.972287719175743*^9, 
  3.972289167879143*^9, 3.9737147963288455`*^9, 3.9737349492765102`*^9, 
  3.9737350920562105`*^9, 3.97373524385925*^9, 3.9737564782542734`*^9, 
  3.973760927869322*^9, 3.9737610707167716`*^9, 3.9737613380168324`*^9, 
  3.973761631803769*^9, 3.9738235928904934`*^9, 3.973828893756523*^9, 
  3.973848296633072*^9, 3.9738485058615246`*^9, 3.9742247998907447`*^9, 
  3.974225380185754*^9, 3.9742681731127043`*^9},
 FontFamily->"Consolas",
 FontSize->24,ExpressionUUID->"0eeac162-8057-4336-beb7-de108c3d7f1b"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1536, 773},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{612, 792}},
SpellingDictionaries->{"CorrectWords"->{"setofexpressions"}},
Magnification->2.,
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (April 18, 2017)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData[All]], 
   Cell[
    StyleData["InlineFormula"]]}, Visible -> False, FrontEndVersion -> 
  "11.1 for Microsoft Windows (64-bit) (April 18, 2017)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 7610, 131, 2247, "Title", "ExpressionUUID" -> \
"86999114-071e-4d58-80e8-322c6c76bb5e"],
Cell[8193, 155, 532, 7, 147, "Title", "ExpressionUUID" -> \
"e67e6dbd-deaf-4b4d-8805-3dfdcda491c1"],
Cell[CellGroupData[{
Cell[8750, 166, 167, 2, 86, "Input", "ExpressionUUID" -> \
"d5f903e5-b664-4bc5-95e0-3e1ee4d68c8c"],
Cell[8920, 170, 17936, 253, 131, "Output", "ExpressionUUID" -> \
"cacfc77e-c876-4335-9833-100a38bdc1ee"]
}, Open  ]],
Cell[26871, 426, 381, 6, 86, "Input", "ExpressionUUID" -> \
"161d10c9-9015-4d57-94d3-d634d56a5ab5"],
Cell[CellGroupData[{
Cell[27277, 436, 218, 4, 86, "Input", "ExpressionUUID" -> \
"85a3a714-ff67-4147-9a90-95b2d666a0f2"],
Cell[27498, 442, 7638, 105, 111, "Output", "ExpressionUUID" -> \
"a9ea7788-b3b0-472d-ac0c-ce7b8f0bbaa5"]
}, Open  ]],
Cell[35151, 550, 3030, 91, 740, "Input", "ExpressionUUID" -> \
"936bcaf1-83e7-4e7b-b32d-644f3b31e626"],
Cell[CellGroupData[{
Cell[38206, 645, 990, 18, 342, "Section", "ExpressionUUID" -> \
"e6cbf4a8-8d14-4871-a887-dc2520a60eb4"],
Cell[39199, 665, 1648, 41, 297, "Input", "ExpressionUUID" -> \
"1606f4fd-410d-44ef-9528-96a1505f3b3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40884, 711, 388, 7, 271, "Section", "ExpressionUUID" -> \
"59e6c8f7-b21f-45c9-b34a-96b59ef57966"],
Cell[41275, 720, 692, 17, 157, "Input", "ExpressionUUID" -> \
"03a5a2d0-dc54-435a-8473-de41d74c2557"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42004, 742, 249, 5, 200, "Section", "ExpressionUUID" -> \
"08fea571-36cf-4c48-b167-9aad442f03bc"],
Cell[42256, 749, 333, 9, 86, "Input", "ExpressionUUID" -> \
"9d1d377e-68aa-46fa-8431-fe6f42e93832"]
}, Open  ]],
Cell[42604, 761, 367, 6, 200, "Section", "ExpressionUUID" -> \
"ad05026a-9a07-46d1-8970-b57dd259bd93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43008, 772, 308, 4, 147, "Title", "ExpressionUUID" -> \
"4234fa77-4e73-4eb5-bcf7-d195f89ba319"],
Cell[43319, 778, 965, 23, 157, "Input", "ExpressionUUID" -> \
"9b12ff97-dd40-4870-882d-5cbd136bbcc1"],
Cell[CellGroupData[{
Cell[44309, 805, 297, 5, 200, "Section", "ExpressionUUID" -> \
"9d5add5d-c493-42cb-8955-225c378cd057"],
Cell[44609, 812, 1135, 24, 297, "Input", "ExpressionUUID" -> \
"ba228834-bf10-4d43-a463-b0680d18a2a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45781, 841, 1481, 25, 768, "Section", "ExpressionUUID" -> \
"3848d97c-30df-4363-9b0c-7d4d7229285e"],
Cell[47265, 868, 4603, 146, 912, "Input", "ExpressionUUID" -> \
"527ac289-eeb7-4b57-82d2-acb80435df3d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51905, 1019, 342, 6, 129, "Section", "ExpressionUUID" -> \
"00bca7de-4d9c-4af9-9116-528ce326187d"],
Cell[52250, 1027, 1544, 49, 184, "Input", "ExpressionUUID" -> \
"f04bfed4-bdd9-47c5-b463-9f2880850e07"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53843, 1082, 492, 8, 222, "Title", "ExpressionUUID" -> \
"3376f5ca-3126-4779-90ee-be9502d394aa"],
Cell[54338, 1092, 545, 12, 227, "Input", "ExpressionUUID" -> \
"9a2c55a3-f149-4a68-bfdf-8a2cd4048164"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54920, 1109, 710, 14, 222, "Title", "ExpressionUUID" -> \
"303278f8-2f66-4feb-ac93-5ab35b554ddb"],
Cell[55633, 1125, 3363, 80, 717, "Input", "ExpressionUUID" -> \
"22866e87-960c-47b3-8afd-f417f94e3513"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59033, 1210, 440, 8, 297, "Title", "ExpressionUUID" -> \
"0ad43ade-89f0-44a2-9e2d-f3c4d30aca4b"],
Cell[59476, 1220, 10525, 301, 2854, "Input", "ExpressionUUID" -> \
"49a3c9a4-4061-4e12-9cd8-8f3cc01e2070"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70038, 1526, 364, 5, 147, "Title", "ExpressionUUID" -> \
"ee909468-d0eb-488f-966b-f62000e3fc3b"],
Cell[70405, 1533, 3531, 97, 787, "Input", "ExpressionUUID" -> \
"c2a357fe-9d0c-4645-ad9a-f3fb0a3cf929"],
Cell[73939, 1632, 608, 11, 86, "Input", "ExpressionUUID" -> \
"3451ee08-dc66-4600-aeb9-06044a0e038f"],
Cell[CellGroupData[{
Cell[74572, 1647, 480, 8, 271, "Section", "ExpressionUUID" -> \
"b78ad5cd-786c-4ac5-80d3-1823843fc44b"],
Cell[75055, 1657, 2438, 62, 1067, "Input", "ExpressionUUID" -> \
"bbbd9b9c-f699-4ef5-bfae-5ea77d72cfce"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[77542, 1725, 1558, 26, 597, "Title", "ExpressionUUID" -> \
"3d987b0b-c210-4342-beef-7698df39f852"],
Cell[79103, 1753, 1503, 39, 487, "Input", "ExpressionUUID" -> \
"90133eb6-9709-4c12-bd56-dcb4f195875d"],
Cell[80609, 1794, 2009, 55, 569, "Input", "ExpressionUUID" -> \
"34873c54-9b79-4a1e-8b66-647e22ef4083"],
Cell[82621, 1851, 1390, 32, 227, "Input", "ExpressionUUID" -> \
"3b9d6822-7ca1-4eb5-b3be-92d11b85ce75"],
Cell[84014, 1885, 1636, 39, 487, "Input", "ExpressionUUID" -> \
"f06bd563-b69d-422f-b421-9e2965b525d2"],
Cell[CellGroupData[{
Cell[85675, 1928, 408, 8, 267, "Chapter", "ExpressionUUID" -> \
"122e8332-3567-4c75-9f1f-bf4561a2d678"],
Cell[86086, 1938, 5304, 145, 909, "Input", "ExpressionUUID" -> \
"7759815e-fc1f-4f03-9e67-3ae3f802f979"],
Cell[CellGroupData[{
Cell[91415, 2087, 444, 7, 271, "Section", "ExpressionUUID" -> \
"991ebbd4-0027-4383-acda-99c42c9d9823"],
Cell[91862, 2096, 6499, 164, 1130, "Input", "ExpressionUUID" -> \
"685cb743-11af-4471-b037-42fe2d7d425b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[98410, 2266, 604, 10, 342, "Chapter", "ExpressionUUID" -> \
"db8f55f0-3c4e-4ba2-a23a-d8052e86e1bc"],
Cell[99017, 2278, 2601, 41, 787, "Input", "ExpressionUUID" -> \
"363b657e-cf1e-4827-abf6-fa92ab9daa85"],
Cell[101621, 2321, 140, 2, 86, "Input", "ExpressionUUID" -> \
"53011bb5-9dd3-4130-b76f-13e40abbc384"],
Cell[CellGroupData[{
Cell[101786, 2327, 841, 13, 697, "Section", "ExpressionUUID" -> \
"0b9a1069-ae62-42fa-8c57-61bb8914691e"],
Cell[102630, 2342, 6420, 173, 2124, "Input", "ExpressionUUID" -> \
"947fbcd5-9470-4482-a9aa-c295547f65dc"],
Cell[109053, 2517, 568, 12, 182, "Input", "ExpressionUUID" -> \
"2474b532-0ea1-4451-b49d-bd2b24873588"],
Cell[109624, 2531, 7194, 168, 1483, "Input", "ExpressionUUID" -> \
"7f706cac-1cd5-426e-9ffa-137ddd8c5702"],
Cell[116821, 2701, 751, 15, 182, "Input", "ExpressionUUID" -> \
"1be7ab05-4b2e-4db0-b129-c9d7af08d07c"],
Cell[117575, 2718, 6845, 165, 1623, "Input", "ExpressionUUID" -> \
"a5ec99ac-8589-4572-a506-6c0c564433b2"],
Cell[124423, 2885, 544, 11, 182, "Input", "ExpressionUUID" -> \
"e611b7ae-4e9f-4017-8299-2110a300c1d2"],
Cell[124970, 2898, 7116, 198, 2453, "Input", "ExpressionUUID" -> \
"894cfeb8-695a-49f7-b10f-f81556c09732"],
Cell[132089, 3098, 1112, 24, 392, "Input", "ExpressionUUID" -> \
"e6213b4e-2460-4d44-9bce-80807eeb76b1"],
Cell[133204, 3124, 139, 2, 111, "Input", "ExpressionUUID" -> \
"fe8a697a-2e19-402d-b03a-ca654d68b20f"],
Cell[CellGroupData[{
Cell[133368, 3130, 201, 3, 111, "Input", "ExpressionUUID" -> \
"580ba965-81a0-4cc2-941d-db0eb50ab2f0"],
Cell[133572, 3135, 1025, 14, 111, "Output", "ExpressionUUID" -> \
"2bece046-cbd6-4abe-8aef-a5ea3a796c09"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[134670, 3157, 1060, 16, 972, "Title", "ExpressionUUID" -> \
"bf1afe0c-631f-4f3a-802b-029b789db621"],
Cell[CellGroupData[{
Cell[135755, 3177, 251, 3, 129, "Section", "ExpressionUUID" -> \
"3bf1a488-fbbb-4f89-97de-259446f9dc32"],
Cell[CellGroupData[{
Cell[136031, 3184, 477, 10, 322, "Input", "ExpressionUUID" -> \
"da5cf5a2-4428-492f-b0fc-1b46026815ca"],
Cell[136511, 3196, 996, 14, 111, "Output", "ExpressionUUID" -> \
"cbeb8104-6158-4491-823f-c84485588250"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[137556, 3216, 322, 4, 129, "Section", "ExpressionUUID" -> \
"87cdd2e6-0938-417d-904c-e157af6e351e"],
Cell[CellGroupData[{
Cell[137903, 3224, 1090, 26, 602, "Input", "ExpressionUUID" -> \
"68442770-b69f-43b5-95fc-2964c9d5573f"],
Cell[138996, 3252, 4749, 66, 111, "Output", "ExpressionUUID" -> \
"adeb5f84-e0d6-4e38-8303-b571984959a0"]
}, Open  ]],
Cell[143760, 3321, 189, 3, 111, "Input", "ExpressionUUID" -> \
"da2cb63f-27ee-43ff-9373-c59cb53c333f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143986, 3329, 583, 9, 342, "Section", "ExpressionUUID" -> \
"defdaf99-f685-487a-8818-3bb7ec979025"],
Cell[CellGroupData[{
Cell[144594, 3342, 1295, 33, 882, "Input", "ExpressionUUID" -> \
"17b31aa1-ab01-4ba4-809c-4d0bf9e19e63"],
Cell[145892, 3377, 4693, 65, 111, "Output", "ExpressionUUID" -> \
"d8a8077c-2220-41f1-b184-5f55ef4a06e4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[150634, 3448, 319, 4, 129, "Section", "ExpressionUUID" -> \
"655470d2-8944-487a-9f1f-38a266c705df"],
Cell[CellGroupData[{
Cell[150978, 3456, 614, 16, 462, "Input", "ExpressionUUID" -> \
"6d36bf42-0845-45c9-91bd-95cf523b61be"],
Cell[151595, 3474, 4696, 65, 111, "Output", "ExpressionUUID" -> \
"0c0af5f1-4570-45d2-b7c2-94ade3d0e2b1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[156352, 3546, 428, 8, 222, "Title", "ExpressionUUID" -> \
"dff506f5-c6f1-4693-8db1-74c477953c18"],
Cell[CellGroupData[{
Cell[156805, 3558, 847, 21, 392, "Input", "ExpressionUUID" -> \
"21279948-8fb2-4700-818e-6fffafed364a"],
Cell[157655, 3581, 4732, 67, 111, "Output", "ExpressionUUID" -> \
"beec456a-ab18-4a5c-97be-1df73230f466"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162424, 3653, 126, 2, 111, "Input", "ExpressionUUID" -> \
"fd8471fe-a433-42fc-a0af-b29d02821fa1"],
Cell[162553, 3657, 2248, 31, 111, "Output", "ExpressionUUID" -> \
"c8dc773f-2a9e-4cbc-9438-ec6042670ad3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164838, 3693, 298, 4, 129, "Section", "ExpressionUUID" -> \
"a0f41a5d-3cdd-41ad-bbbe-ee2f74a17694"],
Cell[165139, 3699, 955, 23, 532, "Input", "ExpressionUUID" -> \
"3a6ae32b-b5f0-496c-8fb3-a6562ab2c35f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166131, 3727, 181, 2, 129, "Section", "ExpressionUUID" -> \
"2e7943f5-ce07-41a9-84ca-fe95dc07dc6c"],
Cell[166315, 3731, 230, 4, 111, "Input", "ExpressionUUID" -> \
"76c97cda-5d18-4b2a-b554-3c53549bc0b8"],
Cell[CellGroupData[{
Cell[166570, 3739, 126, 2, 111, "Input", "ExpressionUUID" -> \
"c9700890-80e4-468f-a308-7e2a721c845b"],
Cell[166699, 3743, 2243, 31, 111, "Output", "ExpressionUUID" -> \
"ab1e365b-d682-40fe-8f3a-9da631afa195"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[168991, 3780, 292, 5, 200, "Section", "ExpressionUUID" -> \
"e3949a27-5478-4c36-997a-43d64c8c3348"],
Cell[CellGroupData[{
Cell[169308, 3789, 1282, 31, 602, "Input", "ExpressionUUID" -> \
"73229f28-6f7e-456e-aa9e-79e15a4195ae"],
Cell[170593, 3822, 1038, 19, 111, "Output", "ExpressionUUID" -> \
"74408d0e-c071-4245-a86a-ef79091fe8eb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[171680, 3847, 204, 2, 129, "Section", "ExpressionUUID" -> \
"0e659425-82b7-4621-8bfb-7c45e4c85dfd"],
Cell[CellGroupData[{
Cell[171909, 3853, 472, 9, 252, "Input", "ExpressionUUID" -> \
"40b6f7af-0664-4477-94d0-ece8d601be89"],
Cell[172384, 3864, 1590, 27, 111, "Output", "ExpressionUUID" -> \
"1631316c-3637-4e64-b350-97276e3e2c66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174011, 3896, 194, 3, 111, "Input", "ExpressionUUID" -> \
"f72f7a59-5184-433d-b4cb-dd6e007cb4dd"],
Cell[174208, 3901, 2216, 37, 111, "Output", "ExpressionUUID" -> \
"6c136cef-4760-463c-b335-9b2754b1dce1"]
}, Open  ]]
}, Open  ]],
Cell[176451, 3942, 185, 3, 129, "Section", "ExpressionUUID" -> \
"7bee22f8-a119-4d21-9086-94c5d200eb41"],
Cell[CellGroupData[{
Cell[176661, 3949, 465, 8, 239, "Section", "ExpressionUUID" -> \
"d5e307a3-ccd6-4f4f-bfc2-3a5552c96712"],
Cell[CellGroupData[{
Cell[177151, 3961, 531, 13, 189, "Input", "ExpressionUUID" -> \
"d4296865-8d56-4202-8ad4-3f4e390941dc"],
Cell[177685, 3976, 1464, 25, 111, "Output", "ExpressionUUID" -> \
"9bf5ab3c-aeb7-4a7b-858a-fca11032460d"]
}, Open  ]],
Cell[179164, 4004, 436, 6, 111, "Input", "ExpressionUUID" -> \
"9f6ba465-914b-4915-b29a-0bf6acb85faa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179637, 4015, 355, 6, 129, "Section", "ExpressionUUID" -> \
"b85fc6e5-84bf-46d8-b485-6276a9c8325a"],
Cell[CellGroupData[{
Cell[180017, 4025, 770, 18, 260, "Input", "ExpressionUUID" -> \
"2b00131b-5d4a-4296-97d9-63af28be5abd"],
Cell[180790, 4045, 1712, 29, 111, "Output", "ExpressionUUID" -> \
"15293a9e-c284-495e-89cd-fdfae2377de1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182539, 4079, 528, 10, 182, "Input", "ExpressionUUID" -> \
"b7f1afcd-14d8-4899-ae1b-9f0bc36816aa"],
Cell[183070, 4091, 1550, 27, 111, "Output", "ExpressionUUID" -> \
"8826174e-86de-441a-be9c-98f954149888"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184657, 4123, 937, 16, 182, "Input", "ExpressionUUID" -> \
"ba692413-b78c-45c3-949b-82e33f25870d"],
Cell[185597, 4141, 4062, 56, 111, "Output", "ExpressionUUID" -> \
"a9dcd23b-b065-499c-9653-2a64b0892115"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189696, 4202, 474, 9, 182, "Input", "ExpressionUUID" -> \
"e6c9fd56-a511-4621-b4ec-b66dc038084a"],
Cell[190173, 4213, 1281, 22, 111, "Output", "ExpressionUUID" -> \
"b8718d1b-07aa-4ce5-91c7-a25e1f194449"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[191503, 4241, 313, 5, 271, "Section", "ExpressionUUID" -> \
"99acd401-0f09-446b-86ce-9b30625dfa05"],
Cell[CellGroupData[{
Cell[191841, 4250, 833, 20, 261, "Input", "ExpressionUUID" -> \
"f04464fd-bd57-4c96-a362-e3cd4a13f433"],
Cell[192677, 4272, 976, 17, 111, "Output", "ExpressionUUID" -> \
"077de714-4bed-40c3-a3a3-803301eda891"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193690, 4294, 427, 8, 182, "Input", "ExpressionUUID" -> \
"72f37ba9-627d-4100-847e-380760aebf34"],
Cell[194120, 4304, 1415, 24, 111, "Output", "ExpressionUUID" -> \
"0dd3387b-6970-4993-851f-0fd53b3ef55d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195572, 4333, 247, 4, 111, "Input", "ExpressionUUID" -> \
"7b42dd05-4cd0-4391-94d5-d2ce18a8d033"],
Cell[195822, 4339, 1538, 26, 111, "Output", "ExpressionUUID" -> \
"082c5ab6-d7e3-4fa9-97e9-730c8b030111"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[197409, 4371, 366, 7, 200, "Section", "ExpressionUUID" -> \
"caa68cee-a3c8-47d1-ab4d-e58ef4e2a192"],
Cell[CellGroupData[{
Cell[197800, 4382, 576, 11, 182, "Input", "ExpressionUUID" -> \
"acf61392-33a5-412f-9a0e-f8956986b641"],
Cell[198379, 4395, 488, 9, 164, "Message", "ExpressionUUID" -> \
"dab2c80b-1402-4883-8179-5f3bdb8b70e9"],
Cell[198870, 4406, 1357, 23, 111, "Output", "ExpressionUUID" -> \
"7d7a055f-80ce-40c9-beba-4ac4d3da3abb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200264, 4434, 645, 12, 182, "Input", "ExpressionUUID" -> \
"5a7583f6-b2ea-448e-9bbf-f35a203d0934"],
Cell[200912, 4448, 488, 9, 164, "Message", "ExpressionUUID" -> \
"43c098c7-7365-498c-8ff9-887ed00d9ee9"],
Cell[201403, 4459, 3796, 52, 111, "Output", "ExpressionUUID" -> \
"35fa1dd2-78d6-4d5c-95ee-9c837a4e901f"]
}, Open  ]],
Cell[205214, 4514, 398, 8, 182, "Input", "ExpressionUUID" -> \
"5f309e62-6f46-4c5e-80fd-28aabdf71b34"],
Cell[205615, 4524, 495, 10, 111, "Input", "ExpressionUUID" -> \
"3e83b0a0-a461-4d1a-9bae-ad6a644d9d7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206147, 4539, 258, 5, 129, "Section", "ExpressionUUID" -> \
"ddc21caf-bc55-43e8-a3bf-dd01e609a1b5"],
Cell[CellGroupData[{
Cell[206430, 4548, 572, 13, 322, "Input", "ExpressionUUID" -> \
"8147ae21-19a5-4e8d-be5a-b340a59583a1"],
Cell[207005, 4563, 3478, 48, 111, "Output", "ExpressionUUID" -> \
"e8296e84-e2dc-4d87-a6e2-39465dba33e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210520, 4616, 126, 2, 111, "Input", "ExpressionUUID" -> \
"019a0119-fc97-4cf2-bc07-cf94d3f951e9"],
Cell[210649, 4620, 691, 12, 111, "Output", "ExpressionUUID" -> \
"b8f72150-91c9-45bd-84c6-d286636e4001"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[211401, 4639, 777, 12, 522, "Title", "ExpressionUUID" -> \
"60d99e65-b0ab-402f-8c6d-db62fdd1290f"],
Cell[212181, 4653, 1048, 24, 392, "Input", "ExpressionUUID" -> \
"7262aa90-45d7-4b2e-b113-d043e919fd2e"],
Cell[213232, 4679, 846, 21, 392, "Input", "ExpressionUUID" -> \
"5f4e612e-b77c-43aa-bffe-16160e4fc0f4"],
Cell[214081, 4702, 164, 2, 111, "Input", "ExpressionUUID" -> \
"204bacb9-0354-4894-bf6b-2ee11755a3b9"],
Cell[214248, 4706, 847, 21, 392, "Input", "ExpressionUUID" -> \
"19d16361-4f6f-4890-ac10-4522d6927425"],
Cell[215098, 4729, 851, 21, 392, "Input", "ExpressionUUID" -> \
"8ac7cb47-1d63-4a57-8785-63a776944ed4"],
Cell[CellGroupData[{
Cell[215974, 4754, 799, 19, 271, "Section", "ExpressionUUID" -> \
"3abb327c-d56f-4d99-aff0-6185f5c8e235"],
Cell[216776, 4775, 562, 12, 322, "Input", "ExpressionUUID" -> \
"96bfb736-d21d-4f56-bff1-722cca9a82db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217375, 4792, 549, 9, 342, "Section", "ExpressionUUID" -> \
"47074658-d09f-4606-a04c-d4cbf798f9ee"],
Cell[217927, 4803, 851, 23, 182, "Input", "ExpressionUUID" -> \
"7c2d0c0c-343a-428c-9552-44d7b0f9f799"],
Cell[218781, 4828, 3583, 104, 555, "Input", "ExpressionUUID" -> \
"a7beff58-4043-438a-abe6-210a4e07fb17"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[222413, 4938, 545, 9, 372, "Title", "ExpressionUUID" -> \
"052ef4ba-34b3-49e4-888f-4fe872ece81b"],
Cell[222961, 4949, 454, 11, 322, "Input", "ExpressionUUID" -> \
"655edab5-9efc-415b-8b1f-b997ff97ff3f"],
Cell[CellGroupData[{
Cell[223440, 4964, 344, 6, 200, "Section", "ExpressionUUID" -> \
"0908c1ca-838b-4727-9ffb-9d67b9b643b9"],
Cell[CellGroupData[{
Cell[223809, 4974, 633, 17, 111, "Input", "ExpressionUUID" -> \
"214aa735-a320-4daa-921d-5b92949fb8f5"],
Cell[224445, 4993, 527, 14, 168, "Output", "ExpressionUUID" -> \
"d4e0eed2-9cef-4146-b2d8-213e25eba573"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225009, 5012, 192, 3, 111, "Input", "ExpressionUUID" -> \
"af4c1acd-1420-4890-af23-06bc8d273551"],
Cell[225204, 5017, 656, 9, 111, "Output", "ExpressionUUID" -> \
"46109423-31d8-41b5-8e4b-50c6c393df9b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[225921, 5033, 923, 24, 222, "Title", "ExpressionUUID" -> \
"b524a5c8-d251-4f8d-a866-bd32c00e57f5"],
Cell[226847, 5059, 844, 17, 812, "Input", "ExpressionUUID" -> \
"c4f3c6a2-5ff1-4652-95cf-ea5775e6198c"],
Cell[227694, 5078, 291, 5, 111, "Input", "ExpressionUUID" -> \
"7aa8aa86-735a-45ca-96c8-6052de768798"],
Cell[227988, 5085, 274, 5, 111, "Input", "ExpressionUUID" -> \
"cbd37140-399f-4df6-9265-5258d5b92c5d"],
Cell[228265, 5092, 278, 5, 111, "Input", "ExpressionUUID" -> \
"7a57bcd3-60a7-4d97-b18d-a9eacb7a04b1"],
Cell[228546, 5099, 255, 5, 111, "Input", "ExpressionUUID" -> \
"82dee1c4-a03c-4f41-ae37-16637b1b3e46"],
Cell[228804, 5106, 581, 16, 182, "Input", "ExpressionUUID" -> \
"9e64c1fa-bf6f-4dce-b5be-69118706f37c"],
Cell[229388, 5124, 1732, 46, 838, "Input", "ExpressionUUID" -> \
"31e7b535-7918-4603-82c1-13248c4ad2e0"],
Cell[231123, 5172, 407, 10, 252, "Input", "ExpressionUUID" -> \
"98cb082c-dd13-4350-9983-fca396a472fe"],
Cell[CellGroupData[{
Cell[231555, 5186, 126, 2, 111, "Input", "ExpressionUUID" -> \
"e07e26d9-5a4a-42a1-94bf-cfdb5ca65421"],
Cell[231684, 5190, 616, 9, 111, "Output", "ExpressionUUID" -> \
"0eeac162-8057-4336-beb7-de108c3d7f1b"]
}, Open  ]]
}, Open  ]]
}
]
*)


